High-temperature expansion of the inverse-square Ising chain in a magnetic field: exact coefficients and finite-size reconstruction

The one-dimensional Ising chain with inverse-square interactions is a paradigmatic long-range system: it exhibits the unusual Thouless transition, with a discontinuity in the spontaneous magnetization, yet its full field-dependent thermodynamics remains unknown in closed form. We develop the high-temperature expansion of its free energy while retaining the dependence on a uniform magnetic field at every order. We prove that, after a natural rescaling of the coupling, each coefficient is a rational polynomial in the squared hyperbolic tangent of the reduced field. Remarkably, at each order $n$ the field-dependent free-energy coefficient of a finite, periodically repeated ring is an exact polynomial of degree at most $n$ in $L^{-2}$. The infinite-chain coefficient is its constant term and can therefore be reconstructed from $n+1$ finite rings without numerical extrapolation. Using this reconstruction, we determine the full field-dependent expansion through order 26: 26 polynomials containing 377 rational coefficient entries. We further derive exact formulas, valid at every order, for the coefficients of the two highest powers of the field variable using matching determinants and a cycle-Laplacian reduction. These results reveal an unexpected algebraic structure in the microscopic thermodynamics of the inverse-square chain and provide high-order information about its magnetic response.

==> anc/README.md <==
# Exact uniform-field coefficient archive: inverse-square Ising chain, n ≤ 26

This is **newly regenerated material**, not a recovered copy of a lost historical archive. The data are the 377 exact reduced rational coefficients `c[n,m] = [y^m] P_n(y)`, for `1 ≤ n ≤ 26` and `0 ≤ m ≤ n`, where `y = tanh(h)^2`, `x = pi^2 beta J`, and

`phi(x,h) = log(2 cosh h) + Σ_{n≥1} P_n(y) x^n`.

## Contents

- `complete_field_triangle_n26.csv`: 377 coefficient rows, with separate exact numerator/denominator columns.
- `complete_field_triangle_n26.json`: same data grouped by perturbative order.
- `reconstruction_manifest.json`: production primes and original exact-file SHA-256 hashes.
- `field_modular.cpp`: source code for the independent ring enumerator; compile it to obtain `field_modular`.
- `primes.json`: 18 production primes and **four separate held-out primes**, together with certified primitive-root choices (each prime is near 2^61).
- `modular_00.bin` through `modular_21.bin`: individual prime-field finite-ring `P_{n,L}(y)` values (not merely final thermodynamic residues). The first 18 cover `2 ≤ L ≤ 28`; the final four also cover `L=29`.
- `reconstruct.py`: modular finite-ring polynomial interpolation, CRT, rational reconstruction, and exact coefficient consistency checks.
- `check_holdouts.py`: independently re-evaluates every rational coefficient modulo four wholly unused primes **and** verifies at the additional ring `L=n+3`, for all `n ≤ 26`.
- `additional_finite_ring_checks.py`: tests the sharp interpolation against every other ring stored in the 22 modular files (73,008 coefficient/ring/prime congruences), and independently applies the conservative degree-$3n$ interpolation through orders 8 and 9 modulo the available primes. These modular comparisons do not certify a rational bulk coefficient without an a priori reconstruction bound.
- `independent_spin_test.py`: independently enumerates all `2^L` configurations at `L=3,5,7,9,11,12`, computes interaction energies via the inverse Fourier transform of the Bernoulli spectrum (not the cosecant formula used in production), evaluates different source values and interpolates field dependence, and compares every ring coefficient through order 26.
- `verify_defect_laws.py`: exact signs, seventh-row comparison, the d3 formula and degree-(2k-1) rational pattern for k=1,…,8, with every remaining order checked.
- `susceptibility_and_log_chi_1_to_33.csv`: independent published-in-the-research-note zero-field susceptibility data used to verify 2[y]P_n=A_n through 26. These numbers were *extracted from the separately supplied research continuity note*, not generated by the C++ program.
- `validate_physics_tables.py`: independently recomputes manuscript's 26th-order real-field stationary points and Lee–Yang ratio table, plus zero-field pressure Q_n.

## Reproduce and validate

On a Linux machine with g++ and Python 3 (and `mpmath` for the last numerical table):

```bash
bash run_all_verifications.sh
```

To regenerate the finite-ring computations **from scratch**, rather than use the included modular binary files:

```bash
g++ -O3 -std=c++17 field_modular.cpp -o field_modular
python run_batch.py            # all 18 production primes
python run_holdout.py          # 4 unused validation primes, extra ring L=29
bash run_all_verifications.sh
```

The coefficient CSV has 377 entries (including 26 zero-field values and 351 nonconstant entries). Its exact rational entries are reconstructed from the first 18 primes; they all agree with the final four primes, each of which was not used during CRT reconstruction. Every order also passes the unused ring `L=n+3`.

**Scientific and mathematical status:** The accompanying manuscript gives an all-order proof of the sharp `L^{-2}` interpolation formula. The archived modular residues, unused rings, held-out primes, and independent finite-spin checks provide computational tests of the reported coefficients through order 26. These tests are not substitutes for the all-order proof or for a separate global numerator/denominator height bound ensuring uniqueness of every rational lift.

## Independent sixth-order six-cycle proof check

The final appendix uses the independent degree-18 finite-grid bound to
compute the infinite-chain *simple six-cycle* graph without an uncontrolled
infinite-lattice truncation. To repeat the exact calculation, run:

    bash run_six_cycle_check.sh

The C++ source enumerates the 41 nonzero site-identification patterns of a
six-cycle. It evaluates their Fourier graph sums using integer arithmetic
for every ring length L=2,...,22. Python's Fraction then interpolates the
constant term from L=2,...,20 (19 rings, the proved degree-18 bound), and
checks two additional exact rings L=21,22. The resulting normalized limit
is 74/127702575; multiplication by pi^12 gives 370*zeta(12)/691.
No floating-point evaluation or sharp-degree assumption is used in this independent check.


==> anc/README.txt <==
High-temperature expansion of the inverse-square Ising chain in a magnetic field: exact coefficients and finite-size reconstruction
Author: M. A. Rajabpour

The comma-separated file complete_field_triangle_n26.csv contains exactly 377
rows. There is one coefficient at (order_n=n, field_power_m=m) for each
integer 1 <= n <= 26 and 0 <= m <= n, with no duplicate index pairs.

Model and expansion convention:
  H = -J sum_{i<j} sigma_i sigma_j/(i-j)^2 - H_ext sum_i sigma_i
  x = pi^2 beta J, y = tanh(h)^2, h = beta H_ext
  phi(x,h) = log(2 cosh h) + sum_{n>=1} P_n(y) x^n
  P_n(y) = sum_{m=0}^n c[n,m] y^m.

Columns (comma-separated, UTF-8, one header line):
  order_n       : perturbative order n (positive integer)
  field_power_m : exponent m of y (nonnegative integer)
  numerator     : signed decimal integer for c[n,m]
  denominator   : positive decimal integer for c[n,m], reduced fraction
  coefficient   : exact string numerator/denominator or integer
  source        : description of the computational provenance

For exact computation use numerator/denominator; DO NOT convert to floating
point or resave from spreadsheet applications that truncate large integers.
This is a coefficient table in long/tidy form, not a square matrix.

This archive reports finite-ring modular computations (18 primes for the
initial calculation, 4 additional verification primes, and an extra ring at
every order). The accompanying manuscript establishes the sharp L^{-2}
reconstruction theorem, which uses n+1 finite rings at perturbative order n.
The independently computed modular values and reconstructed coefficients
pass the recorded finite-ring tests. The all-order theorem and numerical
checks are separate from the question of global rational-lift height bounds.
Both arXiv and journal archives retain the complete reproducibility materials.

See reproduction_data.zip for code, validation files, raw modular ring data,
full readme, and hashes. The standalone CSV is identical to its copy there.

Terminology used in the manuscript:
  * "vertex-collision index" is the combinatorial endpoint-pairing index k;
    it is not a physical domain-wall defect.
  * the highest power of y is a field-polynomial degree, not a separate
    high-field asymptotic contribution.
  * coupling-series ratio estimates at fixed imaginary field are not, by
    themselves, Lee--Yang edge angles in the complex-field plane.
The internal source filenames in reproduction_data.zip are retained unchanged
for verifiable correspondence with the original computation and checksums.


==> anc/additional_finite_ring_checks.py <==
#!/usr/bin/env python3
"""Independent modular consistency checks using untouched archived binaries.
Does NOT modify the original archive; all values are modular congruences.
"""
from reconstruct import *
from fractions import Fraction
from math import prod
import csv, json
src=list(csv.DictReader(open(D/'complete_field_triangle_n26.csv')))
assert len(src)==377
csv_map={(int(r['order_n']),int(r['field_power_m'])):Fraction(int(r['numerator']),int(r['denominator'])) for r in src}
assert len(csv_map)==377
count=0
counter={'production':0,'reserved':0}
checks=[]
for i in range(22):
 p,f=read_mod_data(D/f'modular_{i:02d}.bin')
 assert p==PR[i]['p']
 lmax=28 if i<18 else 29
 for n in range(1,27):
  training=list(range(2,n+3)); extras=range(n+3,lmax+1)
  if not extras: continue
  # Evaluate a degree-n L^-2 interpolation at every extra ring.
  for T in extras:
   ws=[]
   for L in training:
    w=1
    for J in training:
     if J==L: continue
     w=(w*(L*L)%p)*((J*J-T*T)%p)%p*pow((T*T*(J*J-L*L))%p,-1,p)%p
    ws.append(w)
   for m in range(n+1):
    v=sum(w*f(L,n,m) for L,w in zip(training,ws))%p
    assert v==f(T,n,m),(i,n,m,T,v,f(T,n,m))
    count+=1
    counter['production' if i<18 else 'reserved']+=1
 # Longer unconditional interpolation: n<=8 for first 18; n<=9 for last 4.
 upto=8 if i<18 else 9
 for n in range(1,upto+1):
  Ls=list(range(2,3*n+3))
  assert max(Ls)<=lmax
  ww=[]
  for L in Ls:
   w=1
   for J in Ls:
    if L==J:continue
    w=(w*L%p)*pow((L-J)%p,-1,p)%p
   ww.append(w)
  for m in range(n+1):
   val=sum(w*f(L,n,m) for L,w in zip(Ls,ww))%p
   q=csv_map[n,m]
   assert val==mod_fraction(q,p),('longinterp',i,n,m,val,q)
   checks.append((i,n,m))
print('EXTRA_RING_MODULAR_CHECKS',count,counter)
print('LONG_FORM_MODULAR_CHECKS',len(checks),'order 1-8 primes 18; order 1-9 reserved primes 4')
# Deterministic CRT proof of rational fraction from modular images requires bounds on actual coefficients, not available from residues alone.


==> anc/check_holdouts.py <==
#!/usr/bin/env python3
"""Four wholly unused prime checks plus unseen-ring evaluation at L=n+3."""
from pathlib import Path
from reconstruct import *

def evaluate_interpolated(n,m,p,finite,T):
 # Evaluate degree<=n interpolant in u=1/L^2 at u*=1/T^2.
 ans=0
 for L in range(2,n+3):
  w=1
  for J in range(2,n+3):
   if J==L:continue
   numerator=L*L*(J*J-T*T)
   denominator=T*T*(J*J-L*L)
   w=w*numerator*pow(denominator%p,-1,p)%p
  ans=(ans+w*finite(L,n,m))%p
 return ans

qs,M=reconstruction(range(18))
assert len(qs)==377 and all(q is not None for q in qs)
for i in range(18,22):
 p,ring=read_mod_data(D/f'modular_{i:02d}.bin')
 print('Unused prime',i,p,'running... ',end='',flush=True)
 j=0
 for n in range(1,MAXN+1):
  T=n+3
  for m in range(n+1):
   q=qs[j];j+=1
   assert interpolate(n,m,p,ring)==mod_fraction(q,p),('unused prime',i,n,m)
   direct=ring(T,n,m)
   predicted=evaluate_interpolated(n,m,p,ring,T)
   assert direct==predicted,('unused ring',i,n,m,direct,predicted)
 print('377/377 coefficients and 377/377 extra-ring extrapolations passed',flush=True)
print('ALL HELD-OUT TESTS PASS: 4 independent primes, 4*377 field coefficient tests and 4*377 unseen ring checks')


==> anc/check_modular.py <==
from pathlib import Path
import struct,csv
D=Path(__file__).parent
rows=list(csv.DictReader(open((D/'susceptibility_and_log_chi_1_to_33.csv' if (D/'susceptibility_and_log_chi_1_to_33.csv').exists() else D.parent/'recovered_from_continuity_note'/'susceptibility_and_log_chi_1_to_33.csv'))))

def inspect(path,lmax=28,N=26,full=True):
 dat=Path(path).read_bytes();p=struct.unpack_from('<Q',dat)[0];width=27*27*8
 def elem(L,n,m):return struct.unpack_from('<Q',dat,8+(L-2)*width+(n*27+m)*8)[0]
 def rational(num,den):return (int(num)%p)*pow(int(den)%p,-1,p)%p
 def ring(n,m,L):return elem(L,n,m)
 def bulk(n,m):
  nodes=list(range(2,n+3))
  z=0
  for L in nodes:
    w=1
    for K in nodes:
      if K!=L:w=w*L*L*pow(L*L-K*K,-1,p)%p
    z=(z+w*ring(n,m,L))%p
  return z
 for n in range(1,N+1):
  c=[bulk(n,m) for m in range(n+1)]
  expA=rational(rows[n-1]['A_numerator'],2*int(rows[n-1]['A_denominator']))
  assert c[1]==expA,(n,'suscept',c[1],expA)
  d0=rational((-1)**(n+1),2*n*(2*n+1))
  assert c[n]==d0,(n,'d0',c[n],d0)
  if n>=2:
   d1=rational((-1)**n*(5*n-4),9*(2*n-1)*(2*n+1))
   assert c[n-1]==d1,(n,'d1',c[n-1],d1)
   assert sum(c)%p==0,(n,'saturation')
  if n>=3:
   d2=rational((-1)**(n+1)*(1250*n**3-5132*n**2+6534*n-2589),4050*(2*n-3)*(2*n-1)*(2*n+1))
   assert c[n-2]==d2,(n,'d2',c[n-2],d2)
  if full:
   for m in range(1,n+1):
    # Alternation can't be tested by modular residue; sign known only after CRT.
    assert c[m]!=(0),(n,'nonzero mod prime',m)
  if n in (1,2,7,10,15,20,25,26):print('n',n,'checks passed; A, d0, d1, d2, saturation',flush=True)
 print('MODULAR CONSISTENCY PASS',p,'n=',N)
if __name__=='__main__':
 import sys
 inspect(sys.argv[1],N=int(sys.argv[2]) if len(sys.argv)>2 else 26)


==> anc/complete_field_triangle_n26.csv <==
order_n,field_power_m,numerator,denominator,coefficient,source
1,0,0,1,0,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
1,1,1,6,1/6,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
2,0,1,180,1/180,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
2,1,2,45,2/45,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
2,2,-1,20,-1/20,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
3,0,1,2835,1/2835,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
3,1,61,5670,61/5670,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
3,2,-11,315,-11/315,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
3,3,1,42,1/42,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
4,0,1,37800,1/37800,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
4,1,104,42525,104/42525,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
4,2,-1429,85050,-1429/85050,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
4,3,16,567,16/567,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
4,4,-1,72,-1/72,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
5,0,1,467775,1/467775,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
5,1,83,155925,83/155925,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
5,2,-9448,1403325,-9448/1403325,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
5,3,58031,2806650,58031/2806650,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
5,4,-7,297,-7/297,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
5,5,1,110,1/110,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
6,0,9887,57466158750,9887/57466158750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
6,1,3222788,28733079375,3222788/28733079375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
6,2,-3406471,1418917500,-3406471/1418917500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
6,3,909982,76621545,909982/76621545,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
6,4,-40621,1737450,-40621/1737450,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
6,5,2,99,2/99,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
6,6,-1,156,-1/156,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,0,34,2612098125,34/2612098125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,1,794483,34479695250,794483/34479695250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,2,-580043,736745625,-580043/736745625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,3,1005891473,172398476250,1005891473/172398476250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,4,-11201182,638512875,-11201182/638512875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,5,73477,2895750,73477/2895750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,6,-31,1755,-31/1755,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
7,7,1,210,1/210,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,0,1983041,2461850240850000,1983041/2461850240850000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,1,713563028,153865640053125,713563028/153865640053125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,2,-74505019403,307731280106250,-74505019403/307731280106250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,3,1023895844,399651013125,1023895844/399651013125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,4,-193060489777,17584644577500,-193060489777/17584644577500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,5,255636772,10854718875,255636772/10854718875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,6,-72247,2685150,-72247/2685150,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,7,4,255,4/255,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
8,8,-1,272,-1/272,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,0,477671,29080605970040625,477671/29080605970040625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,1,46093970369,50230137584615625,46093970369/50230137584615625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,2,-1447107082508,20464130127065625,-1447107082508/20464130127065625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,3,4873590080798,4722491567784375,4873590080798/4722491567784375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,4,-1510047753268,250581185229375,-1510047753268/250581185229375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,5,7483459792034,417635308715625,7483459792034/417635308715625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,6,-335172644,11249435925,-335172644/11249435925,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,7,7357,261630,7357/261630,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,8,-41,2907,-41/2907,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
9,9,1,342,1/342,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,0,-2110377251,303892332386924531250,-2110377251/303892332386924531250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,1,81590142052228,455838498580386796875,81590142052228/455838498580386796875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,2,-18045353971556603,911676997160773593750,-18045353971556603/911676997160773593750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,3,471547583094872,1215569329547698125,471547583094872/1215569329547698125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,4,-44864048430094,15007028759848125,-44864048430094/15007028759848125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,5,1138080498194632,96473756313309375,1138080498194632/96473756313309375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,6,-1310381546771,49064847457500,-1310381546771/49064847457500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,7,219324958,6057388575,219324958/6057388575,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,8,-9871,339150,-9871/339150,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,9,46,3591,46/3591,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
10,10,-1,420,-1/420,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,0,-16859198,9077303434934109375,-16859198/9077303434934109375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,1,1084598037878813,31452856402046688984375,1084598037878813/31452856402046688984375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,2,-56038252411947242,10484285467348896328125,-56038252411947242/10484285467348896328125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,3,4331514184299510223,31452856402046688984375,4331514184299510223/31452856402046688984375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,4,-2866935934547004328,2096857093469779265625,-2866935934547004328/2096857093469779265625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,5,1078462766516769587,155322747664428093750,1078462766516769587/155322747664428093750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,6,-18261145908893,890526981353625,-18261145908893/890526981353625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,7,7030388473369,188081915253750,7030388473369/188081915253750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,8,-3781258,88457103,-3781258/88457103,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,9,1112063,37166850,1112063/37166850,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,10,-17,1449,-17/1449,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
11,11,1,506,1/506,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,0,-647966787977941,1889058555506924140401562500,-647966787977941/1889058555506924140401562500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,1,490084960638199744,74568100875273321331640625,490084960638199744/74568100875273321331640625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,2,-1982818750468760856811,1416793916630193105301171875,-1982818750468760856811/1416793916630193105301171875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,3,1999863105571651621904,42933148988793730463671875,1999863105571651621904/42933148988793730463671875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,4,-1912148637941220339823,3271097065812855654375000,-1912148637941220339823/3271097065812855654375000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,5,39144311170888617832,10484285467348896328125,39144311170888617832/10484285467348896328125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,6,-761028377211409352329,54518284430214260906250,-761028377211409352329/54518284430214260906250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,7,2398990277614544,73150430611190625,2398990277614544/73150430611190625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,8,-13423505104259,268688450362500,-13423505104259/268688450362500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,9,1445346512,29268894375,1445346512/29268894375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,10,-498937,16301250,-498937/16301250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,11,56,5175,56/5175,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
12,12,-1,600,-1/600,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,0,-78526520702606,1416793916630193105301171875,-78526520702606/1416793916630193105301171875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,1,351600682553983138,283358783326038621060234375,351600682553983138/283358783326038621060234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,2,-1516278826500772356224,4250381749890579315903515625,-1516278826500772356224/4250381749890579315903515625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,3,128472672019307708220721,8500763499781158631807031250,128472672019307708220721/8500763499781158631807031250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,4,-10134301935742460967131,42933148988793730463671875,-10134301935742460967131/42933148988793730463671875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,5,1202417165970300210683,645611262989379405468750,1202417165970300210683/645611262989379405468750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,6,-1510632953398098459584,175237342811402981484375,-1510632953398098459584/175237342811402981484375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,7,217606278196967346640531,8586629797758746092734375,217606278196967346640531/8586629797758746092734375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,8,-4637825896581994,94050553642959375,-4637825896581994/94050553642959375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,9,6877346445103,106685119996875,6877346445103/106685119996875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,10,-11270464,200930625,-11270464/200930625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,11,130753,4191750,130753/4191750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,12,-61,6075,-61/6075,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
13,13,1,702,1/702,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,0,-200751171635360893,24035908795631226031434380859375,-200751171635360893/24035908795631226031434380859375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,1,1116709424230912583048,4807181759126245206286876171875,1116709424230912583048/4807181759126245206286876171875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,2,-294434148003321593621611,3315297764914651866404742187500,-294434148003321593621611/3315297764914651866404742187500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,3,8742390734761621086822742,1848916061202402002418029296875,8742390734761621086822742/1848916061202402002418029296875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,4,-335524452993135340423903741,3697832122404804004836058593750,-335524452993135340423903741/3697832122404804004836058593750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,5,16278918465318055399542986,18675919810125272751697265625,16278918465318055399542986/18675919810125272751697265625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,6,-24446848172908010631857261,4980245282700072733785937500,-24446848172908010631857261/4980245282700072733785937500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,7,65984456100348643980805876,3735183962025054550339453125,65984456100348643980805876/3735183962025054550339453125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,8,-1516861197868444684856209,35573180590714805241328125,-1516861197868444684856209/35573180590714805241328125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,9,2268850595427868,32087835948774375,2268850595427868/32087835948774375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,10,-4182305489431,51693708937500,-4182305489431/51693708937500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,11,561640238,8934715125,561640238/8934715125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,12,-502603,15855750,-502603/15855750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,13,22,2349,22/2349,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
14,14,-1,812,-1/812,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,0,-3601542917345167684,2989697270964284037909953373046875,-3601542917345167684/2989697270964284037909953373046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,1,104008742292202151682210899,2409696000397212934555422418675781250,104008742292202151682210899/2409696000397212934555422418675781250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,2,-78255728367552493957906878901,3614544000595819401833133628013671875,-78255728367552493957906878901/3614544000595819401833133628013671875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,3,10356645704492478032697528463967,7229088001191638803666267256027343750,10356645704492478032697528463967/7229088001191638803666267256027343750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,4,-21062425504071865709102243138,630480376870019082824547990234375,-21062425504071865709102243138/630480376870019082824547990234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,5,97364671681640631673706534609,252192150748007633129819196093750,97364671681640631673706534609/252192150748007633129819196093750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,6,-4530935588610234239761827889,1736860542341650365907845703125,-4530935588610234239761827889/1736860542341650365907845703125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,7,7850026874127359811463578661,694744216936660146363138281250,7850026874127359811463578661/694744216936660146363138281250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,8,-547647074180888823353741764,16541528974682384437217578125,-547647074180888823353741764/16541528974682384437217578125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,9,1755180602649705162072961,25947496430874328528968750,1755180602649705162072961/25947496430874328528968750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,10,-298176282169696361,3053973860036859375,-298176282169696361/3053973860036859375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,11,111382396238531,1121753483943750,111382396238531/1121753483943750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,12,-167817794,2408488425,-167817794/2408488425,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,13,1053157,32768550,1053157/32768550,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,14,-71,8091,-71/8091,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
15,15,1,930,1/930,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,0,-2759861073458862777282427,16385932802701047954976872446995312500000,-2759861073458862777282427/16385932802701047954976872446995312500000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,1,2823751540954801860642427148,354503353904589979795172721209033203125,2823751540954801860642427148/354503353904589979795172721209033203125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,2,-47740363567009255388304256712707,9217087201519339474674490751434863281250,-47740363567009255388304256712707/9217087201519339474674490751434863281250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,3,1944008247304043936913281998907036,4608543600759669737337245375717431640625,1944008247304043936913281998907036/4608543600759669737337245375717431640625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,4,-6235815030812614084025199844210099,526690697229676541409970900081992187500,-6235815030812614084025199844210099/526690697229676541409970900081992187500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,5,61124344965938347761329972591396,375135824237661354280606054189453125,61124344965938347761329972591396/375135824237661354280606054189453125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,6,-8818059867620912935663388009162389,6752444836277904377050908975410156250,-8818059867620912935663388009162389/6752444836277904377050908975410156250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,7,1106428671986296912625984292628,164750032603276835432852900390625,1106428671986296912625984292628/164750032603276835432852900390625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,8,-183111346224236151592013137888963,7795030114029326842194411515625000,-183111346224236151592013137888963/7795030114029326842194411515625000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,9,21362863285916782240352596,369080768197781397179296875,21362863285916782240352596/369080768197781397179296875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,10,-2563413488162557900905587,25037057959615580159531250,-2563413488162557900905587/25037057959615580159531250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,11,878487608473195324,6718742492081090625,878487608473195324/6718742492081090625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,12,-385094449957883,3218944780012500,-385094449957883/3218944780012500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,13,1216589732,15896023605,1216589732/15896023605,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,14,-1302721,40050450,-1302721/40050450,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,15,76,9207,76/9207,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
16,16,-1,1056,-1/1056,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,0,-996051630737169920773,43340535430341721667748389113330078125,-996051630737169920773/43340535430341721667748389113330078125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,1,2885384645444097281438655241,1975090114611287030287390875307470703125,2885384645444097281438655241/1975090114611287030287390875307470703125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,2,-207947412670830633899208385228,170686800028135916197675754656201171875,-207947412670830633899208385228/170686800028135916197675754656201171875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,3,1673610105466114947546452735827784,13825630802279009212011736127152294921875,1673610105466114947546452735827784/13825630802279009212011736127152294921875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,4,-4313098293816695294545693955029984,1063510061713769939385518163627099609375,-4313098293816695294545693955029984/1063510061713769939385518163627099609375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,5,910925256780605152051988490045115136,13825630802279009212011736127152294921875,910925256780605152051988490045115136/13825630802279009212011736127152294921875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,6,-6283039293477912201578569102824308,10128667254416856565576363463115234375,-6283039293477912201578569102824308/10128667254416856565576363463115234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,7,281019527554464409635407366409286,75027164847532270856121210837890625,281019527554464409635407366409286/75027164847532270856121210837890625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,8,-75185898375220037501728588313444,4871893821268329276371507197265625,-75185898375220037501728588313444/4871893821268329276371507197265625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,9,2768858393082537383006122685965706,61385862147980948882280990685546875,2768858393082537383006122685965706/61385862147980948882280990685546875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,10,-1887217509016169005566000508,19716683143197269375630859375,-1887217509016169005566000508/19716683143197269375630859375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,11,266719036948275210465968,1788361282829684297109375,266719036948275210465968/1788361282829684297109375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,12,-10578201476411552,61964687015240625,-10578201476411552/61964687015240625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,13,53301947841272,375543557668125,53301947841272/375543557668125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,14,-25785308068,309089347875,-25785308068/309089347875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,15,153761,4677750,153761/4677750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,16,-3,385,-3/385,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
17,17,1,1190,1/1190,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,0,-226702787951647617739632907861,73812798073675551063798599822800366769824218750,-226702787951647617739632907861/73812798073675551063798599822800366769824218750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,1,14616230892994494078202840572492764,54860863433137233898769229598027299626220703125,14616230892994494078202840572492764/54860863433137233898769229598027299626220703125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,2,-127285767799223306371399491550131167299,451078210450239478723213665583780019148925781250,-127285767799223306371399491550131167299/451078210450239478723213665583780019148925781250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,3,270163809287227569646127444794221844256,7960203713827755506880241157360823867333984375,270163809287227569646127444794221844256/7960203713827755506880241157360823867333984375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,4,-5789972904977790295579238918474629084,4297702037483940992808682192722613037109375,-5789972904977790295579238918474629084/4297702037483940992808682192722613037109375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,5,57512619451656700651157527589360997632,2242942720154340802164057807089553076171875,57512619451656700651157527589360997632/2242942720154340802164057807089553076171875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,6,-533062928831381653533257940406920970366171,1895286598530417977828628846990672349365234375,-533062928831381653533257940406920970366171/1895286598530417977828628846990672349365234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,7,14065694869448598606280185785213338696,7120453079855050165600183514570009765625,14065694869448598606280185785213338696/7120453079855050165600183514570009765625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,8,-4501538298819395886612176797797138674,474696871990336677706678900971333984375,-4501538298819395886612176797797138674/474696871990336677706678900971333984375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,9,1400198527925625178070816183082034568,43154261090030607064243536451939453125,1400198527925625178070816183082034568/43154261090030607064243536451939453125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,10,-48566695747581633503303039024631641,597704447230340818064314909306640625,-48566695747581633503303039024631641/597704447230340818064314909306640625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,11,3152233006020494700299914816,20843350751379970482809765625,3152233006020494700299914816/20843350751379970482809765625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,12,-385259586967495314330812,1830773012857265742890625,-385259586967495314330812/1830773012857265742890625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,13,10349295079996448,47435036266839375,10349295079996448/47435036266839375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,14,-615810827664803,3705363102325500,-615810827664803/3705363102325500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,15,15268339558,169009446375,15268339558/169009446375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,16,-382817,11538450,-382817/11538450,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,17,86,11655,86/11655,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
18,18,-1,1332,-1/1332,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,0,-163461330578074242001701021458,405970389405215530850892299025402017234033203125,-163461330578074242001701021458/405970389405215530850892299025402017234033203125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,1,294348309175001252073757257577480283,6089555841078232962763384485381030258510498046875,294348309175001252073757257577480283/6089555841078232962763384485381030258510498046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,2,-26163422950104765188978698882836181174,405970389405215530850892299025402017234033203125,-26163422950104765188978698882836181174/405970389405215530850892299025402017234033203125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,3,17845832520052921098822741484151329331,1915557043434486619302731829311428203369140625,17845832520052921098822741484151329331/1915557043434486619302731829311428203369140625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,4,-3464833729724503947977250409375383075824,7960203713827755506880241157360823867333984375,-3464833729724503947977250409375383075824/7960203713827755506880241157360823867333984375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,5,383702196332761721852425081667708056600598,39801018569138777534401205786804119336669921875,383702196332761721852425081667708056600598/39801018569138777534401205786804119336669921875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,6,-540915216807271101097034271609727746954716,4422335396570975281600133976311568815185546875,-540915216807271101097034271609727746954716/4422335396570975281600133976311568815185546875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,7,13151723443750492715179883312253385793885734,13267006189712925844800401928934706445556640625,13151723443750492715179883312253385793885734/13267006189712925844800401928934706445556640625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,8,-7628519324518992206608309906353100638104,1388488350571734782292035785341151904296875,-7628519324518992206608309906353100638104/1388488350571734782292035785341151904296875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,9,208468368623820283550784408561243666058,9575781728080929533048522657525185546875,208468368623820283550784408561243666058/9575781728080929533048522657525185546875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,10,-2672021270374640602771994617639245754828,42075404562779841887637448040640966796875,-2672021270374640602771994617639245754828/42075404562779841887637448040640966796875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,11,994752092119397801361083234187706,7161435773266756345471054212890625,994752092119397801361083234187706/7161435773266756345471054212890625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,12,-739129197081413107533400912,3213006637564501378773046875,-739129197081413107533400912/3213006637564501378773046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,13,917197797629854892987903,3173339888952593954343750,917197797629854892987903/3173339888952593954343750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,14,-25907201929152251,94619093505811875,-25907201929152251/94619093505811875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,15,1712238739559429,8898347351643750,1712238739559429/8898347351643750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,16,-275788694,2834997165,-275788694/2834997165,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,17,152059,4545450,152059/4545450,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,18,-7,999,-7/999,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
19,19,1,1482,1/1482,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,0,-35248058746858789664827713300132743,680627008724339716407644891155174542850127709960937500,-35248058746858789664827713300132743/680627008724339716407644891155174542850127709960937500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,1,34156986953152875364418534016343038843152,3913605300164953369343958124142253621388234332275390625,34156986953152875364418534016343038843152/3913605300164953369343958124142253621388234332275390625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,2,-11372102859051098397253548960383023349,782642952266354491690520910841548737713623046875,-11372102859051098397253548960383023349/782642952266354491690520910841548737713623046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,3,11480932650498440713954354568588801893356544,4577316140543805110343810671511407744313724365234375,11480932650498440713954354568588801893356544/4577316140543805110343810671511407744313724365234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,4,-22593138349041236108011401938415879957944284883,164783381059576983972377184174410678795294077148437500,-22593138349041236108011401938415879957944284883/164783381059576983972377184174410678795294077148437500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,5,166907907676779286768691892125021477485973696,47515392462392440591804263026069976584571533203125,166907907676779286768691892125021477485973696/47515392462392440591804263026069976584571533203125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,6,-1253911982455963378504094407225836024729009386,24477626420020348183656741558884533392052001953125,-1253911982455963378504094407225836024729009386/24477626420020348183656741558884533392052001953125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,7,184859233381736628909268629421720714884415456,388533752698735685454868913633087831619873046875,184859233381736628909268629421720714884415456/388533752698735685454868913633087831619873046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,8,-4929419692528915268372105911627462996345355851,1631841761334689878910449437258968892803466796875,-4929419692528915268372105911627462996345355851/1631841761334689878910449437258968892803466796875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,9,16423678899502114281546372193797424762557536,1195488469842263647553442811178731789599609375,16423678899502114281546372193797424762557536/1195488469842263647553442811178731789599609375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,10,-1964828834156759278879943926413033653902,42542559689771312321748080537302294921875,-1964828834156759278879943926413033653902/42542559689771312321748080537302294921875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,11,3110129731819991639010843674787661635008,26539870570368823344509774917942763671875,3110129731819991639010843674787661635008/26539870570368823344509774917942763671875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,12,-849522593214041477160688848699119,3737871718216538089458943546875000,-849522593214041477160688848699119/3737871718216538089458943546875000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,13,991909331488176541593847712,2927406047558767922882109375,991909331488176541593847712/2927406047558767922882109375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,14,-1811887785300029536783087,4670505375022535717418750,-1811887785300029536783087/4670505375022535717418750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,15,156630391648666856,463056306414384375,156630391648666856/463056306414384375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,16,-49455434131487,224167275832500,-49455434131487/224167275832500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,17,611934472,5870448675,611934472/5870448675,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,18,-8075291,239610150,-8075291/239610150,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,19,32,4797,32/4797,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
20,20,-1,1640,-1/1640,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,0,-827998391209707500577506316309982154,126861021037654719218580304116426590465615534432373046875,-827998391209707500577506316309982154/126861021037654719218580304116426590465615534432373046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,1,6128269552079475128733691980513893378788162,3905984068790947933835235679374187127493951981207275390625,6128269552079475128733691980513893378788162/3905984068790947933835235679374187127493951981207275390625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,2,-220626383509748895801069426596170182059390576,68148482375599642555435700558410978349297601141357421875,-220626383509748895801069426596170182059390576/68148482375599642555435700558410978349297601141357421875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,3,49231036209205290919552805853421324524968611326353,74213697307028010742869477908109555422385087642938232421875,49231036209205290919552805853421324524968611326353/74213697307028010742869477908109555422385087642938232421875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,4,-1121200979051808984078107211546239387542718838362,26571320195856788665545820948123721955741169940185546875,-1121200979051808984078107211546239387542718838362/26571320195856788665545820948123721955741169940185546875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,5,11016483582373503476440581687729888832183812214831,8857106731952262888515273649374573985247056646728515625,11016483582373503476440581687729888832183812214831/8857106731952262888515273649374573985247056646728515625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,6,-26670988494774301394089013073530089384065337376,1286435255185513854541070973039153810493399658203125,-26670988494774301394089013073530089384065337376/1286435255185513854541070973039153810493399658203125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,7,22855684305849730608106136991536230895632259228932,104201255670026622217826748816171458649965372314453125,22855684305849730608106136991536230895632259228932/104201255670026622217826748816171458649965372314453125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,8,-5771204631012864694732176378809862599757384136,3641999778757352843935086114297698739993896484375,-5771204631012864694732176378809862599757384136/3641999778757352843935086114297698739993896484375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,9,95035556824864793697534771196403056980393330180484,11577917296669624690869638757352384294440596923828125,95035556824864793697534771196403056980393330180484/11577917296669624690869638757352384294440596923828125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,10,-93218728546475805459574884582724069911712,2957325383039207992175971424337295166015625,-93218728546475805459574884582724069911712/2957325383039207992175971424337295166015625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,11,103825769550772349327060801926644784194333710621,1130932092470781410585556899375080272961230468750,103825769550772349327060801926644784194333710621/1130932092470781410585556899375080272961230468750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,12,-7242049368519302765915573967166214334613,35183686123722147627464737183707521484375,-7242049368519302765915573967166214334613/35183686123722147627464737183707521484375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,13,31673324954281266399736471591937381,88400666135821125815704014883593750,31673324954281266399736471591937381/88400666135821125815704014883593750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,14,-997174517053772982261973256,2053960886515592412092109375,-997174517053772982261973256/2053960886515592412092109375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,15,6259950863537879835503,12264283543905612253125,6259950863537879835503/12264283543905612253125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,16,-688340963032988942,1669990163133166875,-688340963032988942/1669990163133166875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,17,384581807894273,1533507955126875,384581807894273/1533507955126875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,18,-50533817176,454372727445,-50533817176/454372727445,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,19,3149221,92821950,3149221/92821950,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,20,-101,15867,-101/15867,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
21,21,1,1806,1/1806,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,0,-15076167563338779797332323902649784703,18757308110567519198747230680071645875987439733929443359375,-15076167563338779797332323902649784703/18757308110567519198747230680071645875987439733929443359375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,1,479445558450005751213029844307122212266345768,1706915038061644247085997991886519774714857015787579345703125,479445558450005751213029844307122212266345768/1706915038061644247085997991886519774714857015787579345703125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,2,-36533799251625308368331925689743955625979252799671,51207451141849327412579939756595593241445710473627380371093750,-36533799251625308368331925689743955625979252799671/51207451141849327412579939756595593241445710473627380371093750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,3,71874999515579280843565512795420771445179630028,416462947850886704505440392301400423245707562530517578125,71874999515579280843565512795420771445179630028/416462947850886704505440392301400423245707562530517578125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,4,-325446131977360163638932588662123978813103154811193403,25603725570924663706289969878297796620722855236813690185546875,-325446131977360163638932588662123978813103154811193403/25603725570924663706289969878297796620722855236813690185546875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,5,9175967766428508566293365493428527218549233143037076,21389912757664714875764385863239596174371641801849365234375,9175967766428508566293365493428527218549233143037076/21389912757664714875764385863239596174371641801849365234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,6,-25455745148442627275661654561041020535974679827364519,3130231135268007054989910126327745781615362214904785156250,-25455745148442627275661654561041020535974679827364519/3130231135268007054989910126327745781615362214904785156250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,7,82040706361504224062907322872525062904413081728208,841625526565599640990139125053692550634335699462890625,82040706361504224062907322872525062904413081728208/841625526565599640990139125053692550634335699462890625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,8,-212141497744236476904994556236288205976004575020524,266292097823401367890001691419104838772133729248046875,-212141497744236476904994556236288205976004575020524/266292097823401367890001691419104838772133729248046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,9,11548823274879526171458443269739232748016327894384,2473301218174006512910232428041221412744276123046875,11548823274879526171458443269739232748016327894384/2473301218174006512910232428041221412744276123046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,10,-21653539683391887609321558662350510590548171343282457,1065168391293605471560006765676419355088534916992187500,-21653539683391887609321558662350510590548171343282457/1065168391293605471560006765676419355088534916992187500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,11,355193290564264243156398629391019084976181708938,5272588809492156576378609868708144515832763671875,355193290564264243156398629391019084976181708938/5272588809492156576378609868708144515832763671875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,12,-631946834882360265619603323825305554552718341,3657344172560917245874959430246396858300781250,-631946834882360265619603323825305554552718341/3657344172560917245874959430246396858300781250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,13,3326688523803932216101939581497623237978,9595550761015131171126746504647505859375,3326688523803932216101939581497623237978/9595550761015131171126746504647505859375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,14,-496018252156285364910227403076117,906673498828934623750810409062500,-496018252156285364910227403076117/906673498828934623750810409062500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,15,3401508533091135769855566116,5008426792242454403869921875,3401508533091135769855566116/5008426792242454403869921875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,16,-473892815276770967344271,718054020393183427078125,-473892815276770967344271/718054020393183427078125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,17,2486212018056689996,5009970489399500625,2486212018056689996/5009970489399500625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,18,-15619271490177931,55206286384567500,-15619271490177931/55206286384567500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,19,36290975086,307008599625,36290975086/307008599625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,20,-3655757,107102250,-3655757/107102250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,21,106,17415,106/17415,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
22,22,-1,1980,-1/1980,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,0,-44955624701721980333340814808070158337908,467192686594166510687714626838116265396954687909388629150390625,-44955624701721980333340814808070158337908/467192686594166510687714626838116265396954687909388629150390625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,1,153022695034681978450360317469977893341070280839,3054721412346473339111980252403067889133934497869079498291015625,153022695034681978450360317469977893341070280839/3054721412346473339111980252403067889133934497869079498291015625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,2,-561855501768129650898066060581141682858248879461474,3610125305500377582586885752839989323521922588390730316162109375,-561855501768129650898066060581141682858248879461474/3610125305500377582586885752839989323521922588390730316162109375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,3,250868592910214102642881872642643027122631214679150899,5673054051500593344065106183034268936963021210328290496826171875,250868592910214102642881872642643027122631214679150899/5673054051500593344065106183034268936963021210328290496826171875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,4,-1935985726320850444684637864143019687730208505676027092,515732186500053940369555107548569903360274655484390045166015625,-1935985726320850444684637864143019687730208505676027092/515732186500053940369555107548569903360274655484390045166015625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,5,47395050353404862885147735199234556204492108522091199079,328193209590943416598807795712726302138356598944611846923828125,47395050353404862885147735199234556204492108522091199079/328193209590943416598807795712726302138356598944611846923828125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,6,-1869514433681042990980569737016920539314289656697682318,603195539766144959496555681343356612117280298812152099609375,-1869514433681042990980569737016920539314289656697682318/603195539766144959496555681343356612117280298812152099609375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,7,126344268997080765232247813006761462667453113119980466047,3015977698830724797482778406716783060586401494060760498046875,126344268997080765232247813006761462667453113119980466047/3015977698830724797482778406716783060586401494060760498046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,8,-157136213989797023504288495644399876863691808082685264,407840121545736957063256038771708324622907571881103515625,-157136213989797023504288495644399876863691808082685264/407840121545736957063256038771708324622907571881103515625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,9,36023637259761857362444682312138435831255665902985391,14178657572219426679122187961294155541335847653808593750,36023637259761857362444682312138435831255665902985391/14178657572219426679122187961294155541335847653808593750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,10,-126924836848330388755211818192942009337182862084031389,10187220951616168608815180985684359529771162432861328125,-126924836848330388755211818192942009337182862084031389/10187220951616168608815180985684359529771162432861328125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,11,106107322644539603624419561464656258742773239309844557,2275587017763611689241832635763259531325506413574218750,106107322644539603624419561464656258742773239309844557/2275587017763611689241832635763259531325506413574218750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,12,-113054608975789986985487650763714820470683727341126,833548358155169116938400232880314846639379638671875,-113054608975789986985487650763714820470683727341126/833548358155169116938400232880314846639379638671875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,13,117394439975975808724470074152802381613116095457,378169387442798843223470805087477435148300781250,117394439975975808724470074152802381613116095457/378169387442798843223470805087477435148300781250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,14,-274495970652885428387144228289638712271,487366120782475961830487075636384765625,-274495970652885428387144228289638712271/487366120782475961830487075636384765625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,15,104461520804301704671516787190368243,128575681514965297937076131285156250,104461520804301704671516787190368243/128575681514965297937076131285156250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,16,-11487340244915857276695212,12347026448224251611953125,-11487340244915857276695212/12347026448224251611953125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,17,56719684285065746864068249,67497077916959242145343750,56719684285065746864068249/67497077916959242145343750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,18,-3394907537512348621,5743136902482354375,-3394907537512348621/5743136902482354375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,19,2209602076403,6969479658750,2209602076403/6969479658750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,20,-15442293038,123328240875,-15442293038/123328240875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,21,2528323,73665450,2528323/73665450,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,22,-37,6345,-37/6345,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
23,23,1,2162,1/2162,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,0,-1129435024458635473766486187557026855159224981317,101733879848047076334690993721665330815224953873084215700456298828125000,-1129435024458635473766486187557026855159224981317/101733879848047076334690993721665330815224953873084215700456298828125000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,1,113204135291374652268118697754765282923218012784724872,12716734981005884541836374215208166351903119234135526962557037353515625,113204135291374652268118697754765282923218012784724872/12716734981005884541836374215208166351903119234135526962557037353515625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,2,-2138330357268275395462457302907544834604671643516455897359,63583674905029422709181871076040831759515596170677634812785186767578125,-2138330357268275395462457302907544834604671643516455897359/63583674905029422709181871076040831759515596170677634812785186767578125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,3,1342742142522584335272870701286002224124675819109543664264,120195982807238984327375937761891931492468045691262069589385986328125,1342742142522584335272870701286002224124675819109543664264/120195982807238984327375937761891931492468045691262069589385986328125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,4,-6017831045527700909395826614496336602155200102990510409262141,5529015209132993279059293137047028848653530101798055201111755371093750,-6017831045527700909395826614496336602155200102990510409262141/5529015209132993279059293137047028848653530101798055201111755371093750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,5,61263259653583582521639923307759765624474630907565744464904,1288814734063634796983518213763876188497326364055490722869873046875,61263259653583582521639923307759765624474630907565744464904/1288814734063634796983518213763876188497326364055490722869873046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,6,-50005067007607971086796435831140368134887369017022522952017,43473252576095621071057957392139051506137111397824025421142578125,-50005067007607971086796435831140368134887369017022522952017/43473252576095621071057957392139051506137111397824025421142578125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,7,2539810592259936364194315478634137290065657889745821857864,145500545740887669283966471783498858463425045051309661865234375,2539810592259936364194315478634137290065657889745821857864/145500545740887669283966471783498858463425045051309661865234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,8,-316143405753249745771580200780813743540932997997360734089999,1757884144461336739104247985629210698170359727966843261718750000,-316143405753249745771580200780813743540932997997360734089999/1757884144461336739104247985629210698170359727966843261718750000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,9,2660459307743231633422991810263573638282898320962343916,2004098714534861270991309259913693139015740004913330078125,2660459307743231633422991810263573638282898320962343916/2004098714534861270991309259913693139015740004913330078125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,10,-369595558611818293642407350033894676773706110364332463929,50688700820684450377861821961626606060275655362365722656250,-369595558611818293642407350033894676773706110364332463929/50688700820684450377861821961626606060275655362365722656250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,11,4225357927794507845984574312511318364101467394298307801052,137985907789641003806401626451094649830750395153106689453125,4225357927794507845984574312511318364101467394298307801052/137985907789641003806401626451094649830750395153106689453125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,12,-3328837340483846080174696286871271424023071140205050887,33199616911793324224096631928082923267548967254882812500,-3328837340483846080174696286871271424023071140205050887/33199616911793324224096631928082923267548967254882812500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,13,1122336190289009341703661372332850830104753021608524,4324645011134465653762758855296692321976075537109375,1122336190289009341703661372332850830104753021608524/4324645011134465653762758855296692321976075537109375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,14,-28285849617569586871089466800131436580672763293,52792877449279610592450340311357248781386718750,-28285849617569586871089466800131436580672763293/52792877449279610592450340311357248781386718750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,15,6482158879983916263827916567054484484764,7310491811737139427457306134545771484375,6482158879983916263827916567054484484764/7310491811737139427457306134545771484375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,16,-191451032761784846079549699176609533,162586023076988376746238204721875000,-191451032761784846079549699176609533/162586023076988376746238204721875000,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,17,3448310835273922062897915332,2756130681609169054268203125,3448310835273922062897915332/2756130681609169054268203125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,18,-498697471805415441581707283,472479545418714695017406250,-498697471805415441581707283/472479545418714695017406250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,19,5576740886028221684,7995815687517013125,5576740886028221684/7995815687517013125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,20,-51855967834385647,146846936409862500,-51855967834385647/146846936409862500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,21,35081145476,265306118175,35081145476/265306118175,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,22,-965213,27981450,-965213/27981450,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,23,116,20727,116/20727,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
24,24,-1,2352,-1/2352,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,0,-94408016195310575081798811890831494394210518406,77713380439480405533444509092938794372741284208605998104515228271484375,-94408016195310575081798811890831494394210518406/77713380439480405533444509092938794372741284208605998104515228271484375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,1,70387257681699151150510876436034875722073710865260462,44643856848212147859638335010837179746042865396433232953657684326171875,70387257681699151150510876436034875722073710865260462/44643856848212147859638335010837179746042865396433232953657684326171875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,2,-2159121009607221355361317767453895202223318785788483730632,299751610266567278486143106501335349723430667661765992688844451904296875,-2159121009607221355361317767453895202223318785788483730632/299751610266567278486143106501335349723430667661765992688844451904296875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,3,649310181559851435419778681070589907130256635575799300940428,233140141318441216600333527278816383118223852625817994313545684814453125,649310181559851435419778681070589907130256635575799300940428/233140141318441216600333527278816383118223852625817994313545684814453125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,4,-725659599587912609748887752177789360859738289080428298964296,2339198742325497156525085557981435282122647350760715662008819580078125,-725659599587912609748887752177789360859738289080428298964296/2339198742325497156525085557981435282122647350760715662008819580078125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,5,146516186834039894163720954259165941848093341773576826483972,9561759873251691552717570145820770988657713728085935522308349609375,146516186834039894163720954259165941848093341773576826483972/9561759873251691552717570145820770988657713728085935522308349609375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,6,-2434274848092757516147590444863784384513736293216043651094456,5844624956800204311902001201952461785046014906763271882781982421875,-2434274848092757516147590444863784384513736293216043651094456/5844624956800204311902001201952461785046014906763271882781982421875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,7,131596724099805221679802632159451383509984457653225588324072183,18616212825363613734206374198811544944961380814134865997009277343750,131596724099805221679802632159451383509984457653225588324072183/18616212825363613734206374198811544944961380814134865997009277343750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,8,-10235103673834659169344575319448084310057080465678155447365519,125974372502460544066058171270153311657633404005423905242919921875,-10235103673834659169344575319448084310057080465678155447365519/125974372502460544066058171270153311657633404005423905242919921875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,9,1429375342885540787328934233375585873127105271535740541218143,2138783913454338608931378120036558771776458472078504333496093750,1429375342885540787328934233375585873127105271535740541218143/2138783913454338608931378120036558771776458472078504333496093750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,10,-493116066176602366670614394676172344048321318764300220068,120533144749053999372390353540284259338323467702911376953125,-493116066176602366670614394676172344048321318764300220068/120533144749053999372390353540284259338323467702911376953125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,11,4904127921970136626540283803158003462276358010828432694742,255781892445103407801428550802634910077691086635162353515625,4904127921970136626540283803158003462276358010828432694742/255781892445103407801428550802634910077691086635162353515625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,12,-134781362426596050463989022349604897140502489439199652696892,1919258535619552143852677167910680129464073678038665771484375,-134781362426596050463989022349604897140502489439199652696892/1919258535619552143852677167910680129464073678038665771484375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,13,11852299174839713041167176644893096585133688401962574507502,58085496421925070173742398944175081166849213959688720703125,11852299174839713041167176644893096585133688401962574507502/58085496421925070173742398944175081166849213959688720703125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,14,-36004277015400606144860222483230458529422246321332,75760587271495458200729666556388681642182568359375,-36004277015400606144860222483230458529422246321332/75760587271495458200729666556388681642182568359375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,15,29610480358995273831635942435492509046240103569,33158088053118967244026691574867237535107421875,29610480358995273831635942435492509046240103569/33158088053118967244026691574867237535107421875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,16,-692870426910583897481358940324434871862,510233739352914716637782656897916015625,-692870426910583897481358940324434871862/510233739352914716637782656897916015625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,17,577092512427875942687306809200421021,345495299038600300585756185033984375,577092512427875942687306809200421021/345495299038600300585756185033984375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,18,-299104608075286875853503402844,180723426122658370844157890625,-299104608075286875853503402844/180723426122658370844157890625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,19,193410908116380001096594,147677004451519577409375,193410908116380001096594/147677004451519577409375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,20,-554530589144288680852,679644333438946115625,-554530589144288680852/679644333438946115625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,21,3572852879834386,9133163118174375,3572852879834386/9133163118174375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,22,-2086605484,14984066475,-2086605484/14984066475,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,23,5494837,158561550,5494837/158561550,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,24,-121,22491,-121/22491,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
25,25,1,2550,1/2550,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,0,-3823579167791040226291498717491604923213358172899,31332038150515531644917099693462269369100143980798793187705097198486328125,-3823579167791040226291498717491604923213358172899/31332038150515531644917099693462269369100143980798793187705097198486328125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,1,20473539369772654934579953657529810199166673240721765944,73550163630222526665581410391531358959915858268859248206059055328369140625,20473539369772654934579953657529810199166673240721765944/73550163630222526665581410391531358959915858268859248206059055328369140625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,2,-3358301558206253995751714014733690243214947563048055935552501,2194891725175588032599192615368330554224857454654904933307130756378173828125,-3358301558206253995751714014733690243214947563048055935552501/2194891725175588032599192615368330554224857454654904933307130756378173828125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,3,381331824274746462395748810123907925854241034818231391287148368,556039237044482301591795462559977073736963888512575916437806458282470703125,381331824274746462395748810123907925854241034818231391287148368/556039237044482301591795462559977073736963888512575916437806458282470703125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,4,-4294347566944533481710891320768411889277020541496029338041031212,49352595003948133277378295493489089384937623240761176015189922332763671875,-4294347566944533481710891320768411889277020541496029338041031212/49352595003948133277378295493489089384937623240761176015189922332763671875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,5,47478282489077236513137010843376701950751496068238205589907143696,9800926622405680991629767260164108232731443393288647175754520416259765625,47478282489077236513137010843376701950751496068238205589907143696/9800926622405680991629767260164108232731443393288647175754520416259765625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,6,-14253256364318967806591687846007719763007251492677494470855261405829,96702476007736052450747036966952534562950241480447985467444601440429687500,-14253256364318967806591687846007719763007251492677494470855261405829/96702476007736052450747036966952534562950241480447985467444601440429687500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,7,680789706423331875486221179993894365888965273394095950955138322734,244198171736707203158452113552910440815530912829414104715769195556640625,680789706423331875486221179993894365888965273394095950955138322734/244198171736707203158452113552910440815530912829414104715769195556640625,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,8,-424216800272340556932254482880684113651537765135019922977398730767,11912105938375961129680590905020021503196629894117761205647277832031250,-424216800272340556932254482880684113651537765135019922977398730767/11912105938375961129680590905020021503196629894117761205647277832031250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,9,71633647770389831672798140095437079698292034991046253145971714034,220329177506803491571535741551498142089200823605486410269866943359375,71633647770389831672798140095437079698292034991046253145971714034/220329177506803491571535741551498142089200823605486410269866943359375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,10,-48657845717140727941801708678381033190872966769362362529156691461877,22032917750680349157153574155149814208920082360548641026986694335937500,-48657845717140727941801708678381033190872966769362362529156691461877/22032917750680349157153574155149814208920082360548641026986694335937500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,11,224268191130464408711485826135868348950692900049689230556676216,19513007909276395448884614977017742891864677861512869110107421875,224268191130464408711485826135868348950692900049689230556676216/19513007909276395448884614977017742891864677861512869110107421875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,12,-1135339011171894775453874255276781549908622791148929782904198542,24243434069100976163765733759325074502013690676425079803466796875,-1135339011171894775453874255276781549908622791148929782904198542/24243434069100976163765733759325074502013690676425079803466796875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,13,44063310427705443812875403647439348796523545062561515972297432,290276150716508362049523198005222621531871240915067474365234375,44063310427705443812875403647439348796523545062561515972297432/290276150716508362049523198005222621531871240915067474365234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,14,-3938042701293740531717878149452756030234009227687582344644203,9946024233477323554365429234594902359800488482635930175781250,-3938042701293740531717878149452756030234009227687582344644203/9946024233477323554365429234594902359800488482635930175781250,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,15,280307221025508581119072984979115379713531257505724,334675193308306734463479486606438985957850443359375,280307221025508581119072984979115379713531257505724/334675193308306734463479486606438985957850443359375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,16,-962643710833070291594425109328133617381442453,666936875451728752915906889361656011142578125,-962643710833070291594425109328133617381442453/666936875451728752915906889361656011142578125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,17,67078118516996935297373537674760085772828,33051807782527697755536365441276115234375,67078118516996935297373537674760085772828/33051807782527697755536365441276115234375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,18,-238444673048252064154677980183054021,102584038370004571042269343455468750,-238444673048252064154677980183054021/102584038370004571042269343455468750,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,19,186157536049025044362743616344,86291365626134177069733046875,186157536049025044362743616344/86291365626134177069733046875,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,20,-3082333597112433025659567902,1917585902802981712660734375,-3082333597112433025659567902/1917585902802981712660734375,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,21,7925084238416253992,8367282153836038125,7925084238416253992/8367282153836038125,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,22,-308223890210291,714739970857500,-308223890210291/714739970857500,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,23,7745127554,52943701545,7745127554/52943701545,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,24,-18668063,536410350,-18668063/536410350,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,25,14,2703,14/2703,independently regenerated by binary-necklace finite-ring modular spin moments / CRT
26,26,-1,2756,-1/2756,independently regenerated by binary-necklace finite-ring modular spin moments / CRT


==> anc/complete_field_triangle_n26.json <==
{
  "1": [
    {
      "m": 0,
      "num": 0,
      "den": 1
    },
    {
      "m": 1,
      "num": 1,
      "den": 6
    }
  ],
  "2": [
    {
      "m": 0,
      "num": 1,
      "den": 180
    },
    {
      "m": 1,
      "num": 2,
      "den": 45
    },
    {
      "m": 2,
      "num": -1,
      "den": 20
    }
  ],
  "3": [
    {
      "m": 0,
      "num": 1,
      "den": 2835
    },
    {
      "m": 1,
      "num": 61,
      "den": 5670
    },
    {
      "m": 2,
      "num": -11,
      "den": 315
    },
    {
      "m": 3,
      "num": 1,
      "den": 42
    }
  ],
  "4": [
    {
      "m": 0,
      "num": 1,
      "den": 37800
    },
    {
      "m": 1,
      "num": 104,
      "den": 42525
    },
    {
      "m": 2,
      "num": -1429,
      "den": 85050
    },
    {
      "m": 3,
      "num": 16,
      "den": 567
    },
    {
      "m": 4,
      "num": -1,
      "den": 72
    }
  ],
  "5": [
    {
      "m": 0,
      "num": 1,
      "den": 467775
    },
    {
      "m": 1,
      "num": 83,
      "den": 155925
    },
    {
      "m": 2,
      "num": -9448,
      "den": 1403325
    },
    {
      "m": 3,
      "num": 58031,
      "den": 2806650
    },
    {
      "m": 4,
      "num": -7,
      "den": 297
    },
    {
      "m": 5,
      "num": 1,
      "den": 110
    }
  ],
  "6": [
    {
      "m": 0,
      "num": 9887,
      "den": 57466158750
    },
    {
      "m": 1,
      "num": 3222788,
      "den": 28733079375
    },
    {
      "m": 2,
      "num": -3406471,
      "den": 1418917500
    },
    {
      "m": 3,
      "num": 909982,
      "den": 76621545
    },
    {
      "m": 4,
      "num": -40621,
      "den": 1737450
    },
    {
      "m": 5,
      "num": 2,
      "den": 99
    },
    {
      "m": 6,
      "num": -1,
      "den": 156
    }
  ],
  "7": [
    {
      "m": 0,
      "num": 34,
      "den": 2612098125
    },
    {
      "m": 1,
      "num": 794483,
      "den": 34479695250
    },
    {
      "m": 2,
      "num": -580043,
      "den": 736745625
    },
    {
      "m": 3,
      "num": 1005891473,
      "den": 172398476250
    },
    {
      "m": 4,
      "num": -11201182,
      "den": 638512875
    },
    {
      "m": 5,
      "num": 73477,
      "den": 2895750
    },
    {
      "m": 6,
      "num": -31,
      "den": 1755
    },
    {
      "m": 7,
      "num": 1,
      "den": 210
    }
  ],
  "8": [
    {
      "m": 0,
      "num": 1983041,
      "den": 2461850240850000
    },
    {
      "m": 1,
      "num": 713563028,
      "den": 153865640053125
    },
    {
      "m": 2,
      "num": -74505019403,
      "den": 307731280106250
    },
    {
      "m": 3,
      "num": 1023895844,
      "den": 399651013125
    },
    {
      "m": 4,
      "num": -193060489777,
      "den": 17584644577500
    },
    {
      "m": 5,
      "num": 255636772,
      "den": 10854718875
    },
    {
      "m": 6,
      "num": -72247,
      "den": 2685150
    },
    {
      "m": 7,
      "num": 4,
      "den": 255
    },
    {
      "m": 8,
      "num": -1,
      "den": 272
    }
  ],
  "9": [
    {
      "m": 0,
      "num": 477671,
      "den": 29080605970040625
    },
    {
      "m": 1,
      "num": 46093970369,
      "den": 50230137584615625
    },
    {
      "m": 2,
      "num": -1447107082508,
      "den": 20464130127065625
    },
    {
      "m": 3,
      "num": 4873590080798,
      "den": 4722491567784375
    },
    {
      "m": 4,
      "num": -1510047753268,
      "den": 250581185229375
    },
    {
      "m": 5,
      "num": 7483459792034,
      "den": 417635308715625
    },
    {
      "m": 6,
      "num": -335172644,
      "den": 11249435925
    },
    {
      "m": 7,
      "num": 7357,
      "den": 261630
    },
    {
      "m": 8,
      "num": -41,
      "den": 2907
    },
    {
      "m": 9,
      "num": 1,
      "den": 342
    }
  ],
  "10": [
    {
      "m": 0,
      "num": -2110377251,
      "den": 303892332386924531250
    },
    {
      "m": 1,
      "num": 81590142052228,
      "den": 455838498580386796875
    },
    {
      "m": 2,
      "num": -18045353971556603,
      "den": 911676997160773593750
    },
    {
      "m": 3,
      "num": 471547583094872,
      "den": 1215569329547698125
    },
    {
      "m": 4,
      "num": -44864048430094,
      "den": 15007028759848125
    },
    {
      "m": 5,
      "num": 1138080498194632,
      "den": 96473756313309375
    },
    {
      "m": 6,
      "num": -1310381546771,
      "den": 49064847457500
    },
    {
      "m": 7,
      "num": 219324958,
      "den": 6057388575
    },
    {
      "m": 8,
      "num": -9871,
      "den": 339150
    },
    {
      "m": 9,
      "num": 46,
      "den": 3591
    },
    {
      "m": 10,
      "num": -1,
      "den": 420
    }
  ],
  "11": [
    {
      "m": 0,
      "num": -16859198,
      "den": 9077303434934109375
    },
    {
      "m": 1,
      "num": 1084598037878813,
      "den": 31452856402046688984375
    },
    {
      "m": 2,
      "num": -56038252411947242,
      "den": 10484285467348896328125
    },
    {
      "m": 3,
      "num": 4331514184299510223,
      "den": 31452856402046688984375
    },
    {
      "m": 4,
      "num": -2866935934547004328,
      "den": 2096857093469779265625
    },
    {
      "m": 5,
      "num": 1078462766516769587,
      "den": 155322747664428093750
    },
    {
      "m": 6,
      "num": -18261145908893,
      "den": 890526981353625
    },
    {
      "m": 7,
      "num": 7030388473369,
      "den": 188081915253750
    },
    {
      "m": 8,
      "num": -3781258,
      "den": 88457103
    },
    {
      "m": 9,
      "num": 1112063,
      "den": 37166850
    },
    {
      "m": 10,
      "num": -17,
      "den": 1449
    },
    {
      "m": 11,
      "num": 1,
      "den": 506
    }
  ],
  "12": [
    {
      "m": 0,
      "num": -647966787977941,
      "den": 1889058555506924140401562500
    },
    {
      "m": 1,
      "num": 490084960638199744,
      "den": 74568100875273321331640625
    },
    {
      "m": 2,
      "num": -1982818750468760856811,
      "den": 1416793916630193105301171875
    },
    {
      "m": 3,
      "num": 1999863105571651621904,
      "den": 42933148988793730463671875
    },
    {
      "m": 4,
      "num": -1912148637941220339823,
      "den": 3271097065812855654375000
    },
    {
      "m": 5,
      "num": 39144311170888617832,
      "den": 10484285467348896328125
    },
    {
      "m": 6,
      "num": -761028377211409352329,
      "den": 54518284430214260906250
    },
    {
      "m": 7,
      "num": 2398990277614544,
      "den": 73150430611190625
    },
    {
      "m": 8,
      "num": -13423505104259,
      "den": 268688450362500
    },
    {
      "m": 9,
      "num": 1445346512,
      "den": 29268894375
    },
    {
      "m": 10,
      "num": -498937,
      "den": 16301250
    },
    {
      "m": 11,
      "num": 56,
      "den": 5175
    },
    {
      "m": 12,
      "num": -1,
      "den": 600
    }
  ],
  "13": [
    {
      "m": 0,
      "num": -78526520702606,
      "den": 1416793916630193105301171875
    },
    {
      "m": 1,
      "num": 351600682553983138,
      "den": 283358783326038621060234375
    },
    {
      "m": 2,
      "num": -1516278826500772356224,
      "den": 4250381749890579315903515625
    },
    {
      "m": 3,
      "num": 128472672019307708220721,
      "den": 8500763499781158631807031250
    },
    {
      "m": 4,
      "num": -10134301935742460967131,
      "den": 42933148988793730463671875
    },
    {
      "m": 5,
      "num": 1202417165970300210683,
      "den": 645611262989379405468750
    },
    {
      "m": 6,
      "num": -1510632953398098459584,
      "den": 175237342811402981484375
    },
    {
      "m": 7,
      "num": 217606278196967346640531,
      "den": 8586629797758746092734375
    },
    {
      "m": 8,
      "num": -4637825896581994,
      "den": 94050553642959375
    },
    {
      "m": 9,
      "num": 6877346445103,
      "den": 106685119996875
    },
    {
      "m": 10,
      "num": -11270464,
      "den": 200930625
    },
    {
      "m": 11,
      "num": 130753,
      "den": 4191750
    },
    {
      "m": 12,
      "num": -61,
      "den": 6075
    },
    {
      "m": 13,
      "num": 1,
      "den": 702
    }
  ],
  "14": [
    {
      "m": 0,
      "num": -200751171635360893,
      "den": 24035908795631226031434380859375
    },
    {
      "m": 1,
      "num": 1116709424230912583048,
      "den": 4807181759126245206286876171875
    },
    {
      "m": 2,
      "num": -294434148003321593621611,
      "den": 3315297764914651866404742187500
    },
    {
      "m": 3,
      "num": 8742390734761621086822742,
      "den": 1848916061202402002418029296875
    },
    {
      "m": 4,
      "num": -335524452993135340423903741,
      "den": 3697832122404804004836058593750
    },
    {
      "m": 5,
      "num": 16278918465318055399542986,
      "den": 18675919810125272751697265625
    },
    {
      "m": 6,
      "num": -24446848172908010631857261,
      "den": 4980245282700072733785937500
    },
    {
      "m": 7,
      "num": 65984456100348643980805876,
      "den": 3735183962025054550339453125
    },
    {
      "m": 8,
      "num": -1516861197868444684856209,
      "den": 35573180590714805241328125
    },
    {
      "m": 9,
      "num": 2268850595427868,
      "den": 32087835948774375
    },
    {
      "m": 10,
      "num": -4182305489431,
      "den": 51693708937500
    },
    {
      "m": 11,
      "num": 561640238,
      "den": 8934715125
    },
    {
      "m": 12,
      "num": -502603,
      "den": 15855750
    },
    {
      "m": 13,
      "num": 22,
      "den": 2349
    },
    {
      "m": 14,
      "num": -1,
      "den": 812
    }
  ],
  "15": [
    {
      "m": 0,
      "num": -3601542917345167684,
      "den": 2989697270964284037909953373046875
    },
    {
      "m": 1,
      "num": 104008742292202151682210899,
      "den": 2409696000397212934555422418675781250
    },
    {
      "m": 2,
      "num": -78255728367552493957906878901,
      "den": 3614544000595819401833133628013671875
    },
    {
      "m": 3,
      "num": 10356645704492478032697528463967,
      "den": 7229088001191638803666267256027343750
    },
    {
      "m": 4,
      "num": -21062425504071865709102243138,
      "den": 630480376870019082824547990234375
    },
    {
      "m": 5,
      "num": 97364671681640631673706534609,
      "den": 252192150748007633129819196093750
    },
    {
      "m": 6,
      "num": -4530935588610234239761827889,
      "den": 1736860542341650365907845703125
    },
    {
      "m": 7,
      "num": 7850026874127359811463578661,
      "den": 694744216936660146363138281250
    },
    {
      "m": 8,
      "num": -547647074180888823353741764,
      "den": 16541528974682384437217578125
    },
    {
      "m": 9,
      "num": 1755180602649705162072961,
      "den": 25947496430874328528968750
    },
    {
      "m": 10,
      "num": -298176282169696361,
      "den": 3053973860036859375
    },
    {
      "m": 11,
      "num": 111382396238531,
      "den": 1121753483943750
    },
    {
      "m": 12,
      "num": -167817794,
      "den": 2408488425
    },
    {
      "m": 13,
      "num": 1053157,
      "den": 32768550
    },
    {
      "m": 14,
      "num": -71,
      "den": 8091
    },
    {
      "m": 15,
      "num": 1,
      "den": 930
    }
  ],
  "16": [
    {
      "m": 0,
      "num": -2759861073458862777282427,
      "den": 16385932802701047954976872446995312500000
    },
    {
      "m": 1,
      "num": 2823751540954801860642427148,
      "den": 354503353904589979795172721209033203125
    },
    {
      "m": 2,
      "num": -47740363567009255388304256712707,
      "den": 9217087201519339474674490751434863281250
    },
    {
      "m": 3,
      "num": 1944008247304043936913281998907036,
      "den": 4608543600759669737337245375717431640625
    },
    {
      "m": 4,
      "num": -6235815030812614084025199844210099,
      "den": 526690697229676541409970900081992187500
    },
    {
      "m": 5,
      "num": 61124344965938347761329972591396,
      "den": 375135824237661354280606054189453125
    },
    {
      "m": 6,
      "num": -8818059867620912935663388009162389,
      "den": 6752444836277904377050908975410156250
    },
    {
      "m": 7,
      "num": 1106428671986296912625984292628,
      "den": 164750032603276835432852900390625
    },
    {
      "m": 8,
      "num": -183111346224236151592013137888963,
      "den": 7795030114029326842194411515625000
    },
    {
      "m": 9,
      "num": 21362863285916782240352596,
      "den": 369080768197781397179296875
    },
    {
      "m": 10,
      "num": -2563413488162557900905587,
      "den": 25037057959615580159531250
    },
    {
      "m": 11,
      "num": 878487608473195324,
      "den": 6718742492081090625
    },
    {
      "m": 12,
      "num": -385094449957883,
      "den": 3218944780012500
    },
    {
      "m": 13,
      "num": 1216589732,
      "den": 15896023605
    },
    {
      "m": 14,
      "num": -1302721,
      "den": 40050450
    },
    {
      "m": 15,
      "num": 76,
      "den": 9207
    },
    {
      "m": 16,
      "num": -1,
      "den": 1056
    }
  ],
  "17": [
    {
      "m": 0,
      "num": -996051630737169920773,
      "den": 43340535430341721667748389113330078125
    },
    {
      "m": 1,
      "num": 2885384645444097281438655241,
      "den": 1975090114611287030287390875307470703125
    },
    {
      "m": 2,
      "num": -207947412670830633899208385228,
      "den": 170686800028135916197675754656201171875
    },
    {
      "m": 3,
      "num": 1673610105466114947546452735827784,
      "den": 13825630802279009212011736127152294921875
    },
    {
      "m": 4,
      "num": -4313098293816695294545693955029984,
      "den": 1063510061713769939385518163627099609375
    },
    {
      "m": 5,
      "num": 910925256780605152051988490045115136,
      "den": 13825630802279009212011736127152294921875
    },
    {
      "m": 6,
      "num": -6283039293477912201578569102824308,
      "den": 10128667254416856565576363463115234375
    },
    {
      "m": 7,
      "num": 281019527554464409635407366409286,
      "den": 75027164847532270856121210837890625
    },
    {
      "m": 8,
      "num": -75185898375220037501728588313444,
      "den": 4871893821268329276371507197265625
    },
    {
      "m": 9,
      "num": 2768858393082537383006122685965706,
      "den": 61385862147980948882280990685546875
    },
    {
      "m": 10,
      "num": -1887217509016169005566000508,
      "den": 19716683143197269375630859375
    },
    {
      "m": 11,
      "num": 266719036948275210465968,
      "den": 1788361282829684297109375
    },
    {
      "m": 12,
      "num": -10578201476411552,
      "den": 61964687015240625
    },
    {
      "m": 13,
      "num": 53301947841272,
      "den": 375543557668125
    },
    {
      "m": 14,
      "num": -25785308068,
      "den": 309089347875
    },
    {
      "m": 15,
      "num": 153761,
      "den": 4677750
    },
    {
      "m": 16,
      "num": -3,
      "den": 385
    },
    {
      "m": 17,
      "num": 1,
      "den": 1190
    }
  ],
  "18": [
    {
      "m": 0,
      "num": -226702787951647617739632907861,
      "den": 73812798073675551063798599822800366769824218750
    },
    {
      "m": 1,
      "num": 14616230892994494078202840572492764,
      "den": 54860863433137233898769229598027299626220703125
    },
    {
      "m": 2,
      "num": -127285767799223306371399491550131167299,
      "den": 451078210450239478723213665583780019148925781250
    },
    {
      "m": 3,
      "num": 270163809287227569646127444794221844256,
      "den": 7960203713827755506880241157360823867333984375
    },
    {
      "m": 4,
      "num": -5789972904977790295579238918474629084,
      "den": 4297702037483940992808682192722613037109375
    },
    {
      "m": 5,
      "num": 57512619451656700651157527589360997632,
      "den": 2242942720154340802164057807089553076171875
    },
    {
      "m": 6,
      "num": -533062928831381653533257940406920970366171,
      "den": 1895286598530417977828628846990672349365234375
    },
    {
      "m": 7,
      "num": 14065694869448598606280185785213338696,
      "den": 7120453079855050165600183514570009765625
    },
    {
      "m": 8,
      "num": -4501538298819395886612176797797138674,
      "den": 474696871990336677706678900971333984375
    },
    {
      "m": 9,
      "num": 1400198527925625178070816183082034568,
      "den": 43154261090030607064243536451939453125
    },
    {
      "m": 10,
      "num": -48566695747581633503303039024631641,
      "den": 597704447230340818064314909306640625
    },
    {
      "m": 11,
      "num": 3152233006020494700299914816,
      "den": 20843350751379970482809765625
    },
    {
      "m": 12,
      "num": -385259586967495314330812,
      "den": 1830773012857265742890625
    },
    {
      "m": 13,
      "num": 10349295079996448,
      "den": 47435036266839375
    },
    {
      "m": 14,
      "num": -615810827664803,
      "den": 3705363102325500
    },
    {
      "m": 15,
      "num": 15268339558,
      "den": 169009446375
    },
    {
      "m": 16,
      "num": -382817,
      "den": 11538450
    },
    {
      "m": 17,
      "num": 86,
      "den": 11655
    },
    {
      "m": 18,
      "num": -1,
      "den": 1332
    }
  ],
  "19": [
    {
      "m": 0,
      "num": -163461330578074242001701021458,
      "den": 405970389405215530850892299025402017234033203125
    },
    {
      "m": 1,
      "num": 294348309175001252073757257577480283,
      "den": 6089555841078232962763384485381030258510498046875
    },
    {
      "m": 2,
      "num": -26163422950104765188978698882836181174,
      "den": 405970389405215530850892299025402017234033203125
    },
    {
      "m": 3,
      "num": 17845832520052921098822741484151329331,
      "den": 1915557043434486619302731829311428203369140625
    },
    {
      "m": 4,
      "num": -3464833729724503947977250409375383075824,
      "den": 7960203713827755506880241157360823867333984375
    },
    {
      "m": 5,
      "num": 383702196332761721852425081667708056600598,
      "den": 39801018569138777534401205786804119336669921875
    },
    {
      "m": 6,
      "num": -540915216807271101097034271609727746954716,
      "den": 4422335396570975281600133976311568815185546875
    },
    {
      "m": 7,
      "num": 13151723443750492715179883312253385793885734,
      "den": 13267006189712925844800401928934706445556640625
    },
    {
      "m": 8,
      "num": -7628519324518992206608309906353100638104,
      "den": 1388488350571734782292035785341151904296875
    },
    {
      "m": 9,
      "num": 208468368623820283550784408561243666058,
      "den": 9575781728080929533048522657525185546875
    },
    {
      "m": 10,
      "num": -2672021270374640602771994617639245754828,
      "den": 42075404562779841887637448040640966796875
    },
    {
      "m": 11,
      "num": 994752092119397801361083234187706,
      "den": 7161435773266756345471054212890625
    },
    {
      "m": 12,
      "num": -739129197081413107533400912,
      "den": 3213006637564501378773046875
    },
    {
      "m": 13,
      "num": 917197797629854892987903,
      "den": 3173339888952593954343750
    },
    {
      "m": 14,
      "num": -25907201929152251,
      "den": 94619093505811875
    },
    {
      "m": 15,
      "num": 1712238739559429,
      "den": 8898347351643750
    },
    {
      "m": 16,
      "num": -275788694,
      "den": 2834997165
    },
    {
      "m": 17,
      "num": 152059,
      "den": 4545450
    },
    {
      "m": 18,
      "num": -7,
      "den": 999
    },
    {
      "m": 19,
      "num": 1,
      "den": 1482
    }
  ],
  "20": [
    {
      "m": 0,
      "num": -35248058746858789664827713300132743,
      "den": 680627008724339716407644891155174542850127709960937500
    },
    {
      "m": 1,
      "num": 34156986953152875364418534016343038843152,
      "den": 3913605300164953369343958124142253621388234332275390625
    },
    {
      "m": 2,
      "num": -11372102859051098397253548960383023349,
      "den": 782642952266354491690520910841548737713623046875
    },
    {
      "m": 3,
      "num": 11480932650498440713954354568588801893356544,
      "den": 4577316140543805110343810671511407744313724365234375
    },
    {
      "m": 4,
      "num": -22593138349041236108011401938415879957944284883,
      "den": 164783381059576983972377184174410678795294077148437500
    },
    {
      "m": 5,
      "num": 166907907676779286768691892125021477485973696,
      "den": 47515392462392440591804263026069976584571533203125
    },
    {
      "m": 6,
      "num": -1253911982455963378504094407225836024729009386,
      "den": 24477626420020348183656741558884533392052001953125
    },
    {
      "m": 7,
      "num": 184859233381736628909268629421720714884415456,
      "den": 388533752698735685454868913633087831619873046875
    },
    {
      "m": 8,
      "num": -4929419692528915268372105911627462996345355851,
      "den": 1631841761334689878910449437258968892803466796875
    },
    {
      "m": 9,
      "num": 16423678899502114281546372193797424762557536,
      "den": 1195488469842263647553442811178731789599609375
    },
    {
      "m": 10,
      "num": -1964828834156759278879943926413033653902,
      "den": 42542559689771312321748080537302294921875
    },
    {
      "m": 11,
      "num": 3110129731819991639010843674787661635008,
      "den": 26539870570368823344509774917942763671875
    },
    {
      "m": 12,
      "num": -849522593214041477160688848699119,
      "den": 3737871718216538089458943546875000
    },
    {
      "m": 13,
      "num": 991909331488176541593847712,
      "den": 2927406047558767922882109375
    },
    {
      "m": 14,
      "num": -1811887785300029536783087,
      "den": 4670505375022535717418750
    },
    {
      "m": 15,
      "num": 156630391648666856,
      "den": 463056306414384375
    },
    {
      "m": 16,
      "num": -49455434131487,
      "den": 224167275832500
    },
    {
      "m": 17,
      "num": 611934472,
      "den": 5870448675
    },
    {
      "m": 18,
      "num": -8075291,
      "den": 239610150
    },
    {
      "m": 19,
      "num": 32,
      "den": 4797
    },
    {
      "m": 20,
      "num": -1,
      "den": 1640
    }
  ],
  "21": [
    {
      "m": 0,
      "num": -827998391209707500577506316309982154,
      "den": 126861021037654719218580304116426590465615534432373046875
    },
    {
      "m": 1,
      "num": 6128269552079475128733691980513893378788162,
      "den": 3905984068790947933835235679374187127493951981207275390625
    },
    {
      "m": 2,
      "num": -220626383509748895801069426596170182059390576,
      "den": 68148482375599642555435700558410978349297601141357421875
    },
    {
      "m": 3,
      "num": 49231036209205290919552805853421324524968611326353,
      "den": 74213697307028010742869477908109555422385087642938232421875
    },
    {
      "m": 4,
      "num": -1121200979051808984078107211546239387542718838362,
      "den": 26571320195856788665545820948123721955741169940185546875
    },
    {
      "m": 5,
      "num": 11016483582373503476440581687729888832183812214831,
      "den": 8857106731952262888515273649374573985247056646728515625
    },
    {
      "m": 6,
      "num": -26670988494774301394089013073530089384065337376,
      "den": 1286435255185513854541070973039153810493399658203125
    },
    {
      "m": 7,
      "num": 22855684305849730608106136991536230895632259228932,
      "den": 104201255670026622217826748816171458649965372314453125
    },
    {
      "m": 8,
      "num": -5771204631012864694732176378809862599757384136,
      "den": 3641999778757352843935086114297698739993896484375
    },
    {
      "m": 9,
      "num": 95035556824864793697534771196403056980393330180484,
      "den": 11577917296669624690869638757352384294440596923828125
    },
    {
      "m": 10,
      "num": -93218728546475805459574884582724069911712,
      "den": 2957325383039207992175971424337295166015625
    },
    {
      "m": 11,
      "num": 103825769550772349327060801926644784194333710621,
      "den": 1130932092470781410585556899375080272961230468750
    },
    {
      "m": 12,
      "num": -7242049368519302765915573967166214334613,
      "den": 35183686123722147627464737183707521484375
    },
    {
      "m": 13,
      "num": 31673324954281266399736471591937381,
      "den": 88400666135821125815704014883593750
    },
    {
      "m": 14,
      "num": -997174517053772982261973256,
      "den": 2053960886515592412092109375
    },
    {
      "m": 15,
      "num": 6259950863537879835503,
      "den": 12264283543905612253125
    },
    {
      "m": 16,
      "num": -688340963032988942,
      "den": 1669990163133166875
    },
    {
      "m": 17,
      "num": 384581807894273,
      "den": 1533507955126875
    },
    {
      "m": 18,
      "num": -50533817176,
      "den": 454372727445
    },
    {
      "m": 19,
      "num": 3149221,
      "den": 92821950
    },
    {
      "m": 20,
      "num": -101,
      "den": 15867
    },
    {
      "m": 21,
      "num": 1,
      "den": 1806
    }
  ],
  "22": [
    {
      "m": 0,
      "num": -15076167563338779797332323902649784703,
      "den": 18757308110567519198747230680071645875987439733929443359375
    },
    {
      "m": 1,
      "num": 479445558450005751213029844307122212266345768,
      "den": 1706915038061644247085997991886519774714857015787579345703125
    },
    {
      "m": 2,
      "num": -36533799251625308368331925689743955625979252799671,
      "den": 51207451141849327412579939756595593241445710473627380371093750
    },
    {
      "m": 3,
      "num": 71874999515579280843565512795420771445179630028,
      "den": 416462947850886704505440392301400423245707562530517578125
    },
    {
      "m": 4,
      "num": -325446131977360163638932588662123978813103154811193403,
      "den": 25603725570924663706289969878297796620722855236813690185546875
    },
    {
      "m": 5,
      "num": 9175967766428508566293365493428527218549233143037076,
      "den": 21389912757664714875764385863239596174371641801849365234375
    },
    {
      "m": 6,
      "num": -25455745148442627275661654561041020535974679827364519,
      "den": 3130231135268007054989910126327745781615362214904785156250
    },
    {
      "m": 7,
      "num": 82040706361504224062907322872525062904413081728208,
      "den": 841625526565599640990139125053692550634335699462890625
    },
    {
      "m": 8,
      "num": -212141497744236476904994556236288205976004575020524,
      "den": 266292097823401367890001691419104838772133729248046875
    },
    {
      "m": 9,
      "num": 11548823274879526171458443269739232748016327894384,
      "den": 2473301218174006512910232428041221412744276123046875
    },
    {
      "m": 10,
      "num": -21653539683391887609321558662350510590548171343282457,
      "den": 1065168391293605471560006765676419355088534916992187500
    },
    {
      "m": 11,
      "num": 355193290564264243156398629391019084976181708938,
      "den": 5272588809492156576378609868708144515832763671875
    },
    {
      "m": 12,
      "num": -631946834882360265619603323825305554552718341,
      "den": 3657344172560917245874959430246396858300781250
    },
    {
      "m": 13,
      "num": 3326688523803932216101939581497623237978,
      "den": 9595550761015131171126746504647505859375
    },
    {
      "m": 14,
      "num": -496018252156285364910227403076117,
      "den": 906673498828934623750810409062500
    },
    {
      "m": 15,
      "num": 3401508533091135769855566116,
      "den": 5008426792242454403869921875
    },
    {
      "m": 16,
      "num": -473892815276770967344271,
      "den": 718054020393183427078125
    },
    {
      "m": 17,
      "num": 2486212018056689996,
      "den": 5009970489399500625
    },
    {
      "m": 18,
      "num": -15619271490177931,
      "den": 55206286384567500
    },
    {
      "m": 19,
      "num": 36290975086,
      "den": 307008599625
    },
    {
      "m": 20,
      "num": -3655757,
      "den": 107102250
    },
    {
      "m": 21,
      "num": 106,
      "den": 17415
    },
    {
      "m": 22,
      "num": -1,
      "den": 1980
    }
  ],
  "23": [
    {
      "m": 0,
      "num": -44955624701721980333340814808070158337908,
      "den": 467192686594166510687714626838116265396954687909388629150390625
    },
    {
      "m": 1,
      "num": 153022695034681978450360317469977893341070280839,
      "den": 3054721412346473339111980252403067889133934497869079498291015625
    },
    {
      "m": 2,
      "num": -561855501768129650898066060581141682858248879461474,
      "den": 3610125305500377582586885752839989323521922588390730316162109375
    },
    {
      "m": 3,
      "num": 250868592910214102642881872642643027122631214679150899,
      "den": 5673054051500593344065106183034268936963021210328290496826171875
    },
    {
      "m": 4,
      "num": -1935985726320850444684637864143019687730208505676027092,
      "den": 515732186500053940369555107548569903360274655484390045166015625
    },
    {
      "m": 5,
      "num": 47395050353404862885147735199234556204492108522091199079,
      "den": 328193209590943416598807795712726302138356598944611846923828125
    },
    {
      "m": 6,
      "num": -1869514433681042990980569737016920539314289656697682318,
      "den": 603195539766144959496555681343356612117280298812152099609375
    },
    {
      "m": 7,
      "num": 126344268997080765232247813006761462667453113119980466047,
      "den": 3015977698830724797482778406716783060586401494060760498046875
    },
    {
      "m": 8,
      "num": -157136213989797023504288495644399876863691808082685264,
      "den": 407840121545736957063256038771708324622907571881103515625
    },
    {
      "m": 9,
      "num": 36023637259761857362444682312138435831255665902985391,
      "den": 14178657572219426679122187961294155541335847653808593750
    },
    {
      "m": 10,
      "num": -126924836848330388755211818192942009337182862084031389,
      "den": 10187220951616168608815180985684359529771162432861328125
    },
    {
      "m": 11,
      "num": 106107322644539603624419561464656258742773239309844557,
      "den": 2275587017763611689241832635763259531325506413574218750
    },
    {
      "m": 12,
      "num": -113054608975789986985487650763714820470683727341126,
      "den": 833548358155169116938400232880314846639379638671875
    },
    {
      "m": 13,
      "num": 117394439975975808724470074152802381613116095457,
      "den": 378169387442798843223470805087477435148300781250
    },
    {
      "m": 14,
      "num": -274495970652885428387144228289638712271,
      "den": 487366120782475961830487075636384765625
    },
    {
      "m": 15,
      "num": 104461520804301704671516787190368243,
      "den": 128575681514965297937076131285156250
    },
    {
      "m": 16,
      "num": -11487340244915857276695212,
      "den": 12347026448224251611953125
    },
    {
      "m": 17,
      "num": 56719684285065746864068249,
      "den": 67497077916959242145343750
    },
    {
      "m": 18,
      "num": -3394907537512348621,
      "den": 5743136902482354375
    },
    {
      "m": 19,
      "num": 2209602076403,
      "den": 6969479658750
    },
    {
      "m": 20,
      "num": -15442293038,
      "den": 123328240875
    },
    {
      "m": 21,
      "num": 2528323,
      "den": 73665450
    },
    {
      "m": 22,
      "num": -37,
      "den": 6345
    },
    {
      "m": 23,
      "num": 1,
      "den": 2162
    }
  ],
  "24": [
    {
      "m": 0,
      "num": -1129435024458635473766486187557026855159224981317,
      "den": 101733879848047076334690993721665330815224953873084215700456298828125000
    },
    {
      "m": 1,
      "num": 113204135291374652268118697754765282923218012784724872,
      "den": 12716734981005884541836374215208166351903119234135526962557037353515625
    },
    {
      "m": 2,
      "num": -2138330357268275395462457302907544834604671643516455897359,
      "den": 63583674905029422709181871076040831759515596170677634812785186767578125
    },
    {
      "m": 3,
      "num": 1342742142522584335272870701286002224124675819109543664264,
      "den": 120195982807238984327375937761891931492468045691262069589385986328125
    },
    {
      "m": 4,
      "num": -6017831045527700909395826614496336602155200102990510409262141,
      "den": 5529015209132993279059293137047028848653530101798055201111755371093750
    },
    {
      "m": 5,
      "num": 61263259653583582521639923307759765624474630907565744464904,
      "den": 1288814734063634796983518213763876188497326364055490722869873046875
    },
    {
      "m": 6,
      "num": -50005067007607971086796435831140368134887369017022522952017,
      "den": 43473252576095621071057957392139051506137111397824025421142578125
    },
    {
      "m": 7,
      "num": 2539810592259936364194315478634137290065657889745821857864,
      "den": 145500545740887669283966471783498858463425045051309661865234375
    },
    {
      "m": 8,
      "num": -316143405753249745771580200780813743540932997997360734089999,
      "den": 1757884144461336739104247985629210698170359727966843261718750000
    },
    {
      "m": 9,
      "num": 2660459307743231633422991810263573638282898320962343916,
      "den": 2004098714534861270991309259913693139015740004913330078125
    },
    {
      "m": 10,
      "num": -369595558611818293642407350033894676773706110364332463929,
      "den": 50688700820684450377861821961626606060275655362365722656250
    },
    {
      "m": 11,
      "num": 4225357927794507845984574312511318364101467394298307801052,
      "den": 137985907789641003806401626451094649830750395153106689453125
    },
    {
      "m": 12,
      "num": -3328837340483846080174696286871271424023071140205050887,
      "den": 33199616911793324224096631928082923267548967254882812500
    },
    {
      "m": 13,
      "num": 1122336190289009341703661372332850830104753021608524,
      "den": 4324645011134465653762758855296692321976075537109375
    },
    {
      "m": 14,
      "num": -28285849617569586871089466800131436580672763293,
      "den": 52792877449279610592450340311357248781386718750
    },
    {
      "m": 15,
      "num": 6482158879983916263827916567054484484764,
      "den": 7310491811737139427457306134545771484375
    },
    {
      "m": 16,
      "num": -191451032761784846079549699176609533,
      "den": 162586023076988376746238204721875000
    },
    {
      "m": 17,
      "num": 3448310835273922062897915332,
      "den": 2756130681609169054268203125
    },
    {
      "m": 18,
      "num": -498697471805415441581707283,
      "den": 472479545418714695017406250
    },
    {
      "m": 19,
      "num": 5576740886028221684,
      "den": 7995815687517013125
    },
    {
      "m": 20,
      "num": -51855967834385647,
      "den": 146846936409862500
    },
    {
      "m": 21,
      "num": 35081145476,
      "den": 265306118175
    },
    {
      "m": 22,
      "num": -965213,
      "den": 27981450
    },
    {
      "m": 23,
      "num": 116,
      "den": 20727
    },
    {
      "m": 24,
      "num": -1,
      "den": 2352
    }
  ],
  "25": [
    {
      "m": 0,
      "num": -94408016195310575081798811890831494394210518406,
      "den": 77713380439480405533444509092938794372741284208605998104515228271484375
    },
    {
      "m": 1,
      "num": 70387257681699151150510876436034875722073710865260462,
      "den": 44643856848212147859638335010837179746042865396433232953657684326171875
    },
    {
      "m": 2,
      "num": -2159121009607221355361317767453895202223318785788483730632,
      "den": 299751610266567278486143106501335349723430667661765992688844451904296875
    },
    {
      "m": 3,
      "num": 649310181559851435419778681070589907130256635575799300940428,
      "den": 233140141318441216600333527278816383118223852625817994313545684814453125
    },
    {
      "m": 4,
      "num": -725659599587912609748887752177789360859738289080428298964296,
      "den": 2339198742325497156525085557981435282122647350760715662008819580078125
    },
    {
      "m": 5,
      "num": 146516186834039894163720954259165941848093341773576826483972,
      "den": 9561759873251691552717570145820770988657713728085935522308349609375
    },
    {
      "m": 6,
      "num": -2434274848092757516147590444863784384513736293216043651094456,
      "den": 5844624956800204311902001201952461785046014906763271882781982421875
    },
    {
      "m": 7,
      "num": 131596724099805221679802632159451383509984457653225588324072183,
      "den": 18616212825363613734206374198811544944961380814134865997009277343750
    },
    {
      "m": 8,
      "num": -10235103673834659169344575319448084310057080465678155447365519,
      "den": 125974372502460544066058171270153311657633404005423905242919921875
    },
    {
      "m": 9,
      "num": 1429375342885540787328934233375585873127105271535740541218143,
      "den": 2138783913454338608931378120036558771776458472078504333496093750
    },
    {
      "m": 10,
      "num": -493116066176602366670614394676172344048321318764300220068,
      "den": 120533144749053999372390353540284259338323467702911376953125
    },
    {
      "m": 11,
      "num": 4904127921970136626540283803158003462276358010828432694742,
      "den": 255781892445103407801428550802634910077691086635162353515625
    },
    {
      "m": 12,
      "num": -134781362426596050463989022349604897140502489439199652696892,
      "den": 1919258535619552143852677167910680129464073678038665771484375
    },
    {
      "m": 13,
      "num": 11852299174839713041167176644893096585133688401962574507502,
      "den": 58085496421925070173742398944175081166849213959688720703125
    },
    {
      "m": 14,
      "num": -36004277015400606144860222483230458529422246321332,
      "den": 75760587271495458200729666556388681642182568359375
    },
    {
      "m": 15,
      "num": 29610480358995273831635942435492509046240103569,
      "den": 33158088053118967244026691574867237535107421875
    },
    {
      "m": 16,
      "num": -692870426910583897481358940324434871862,
      "den": 510233739352914716637782656897916015625
    },
    {
      "m": 17,
      "num": 577092512427875942687306809200421021,
      "den": 345495299038600300585756185033984375
    },
    {
      "m": 18,
      "num": -299104608075286875853503402844,
      "den": 180723426122658370844157890625
    },
    {
      "m": 19,
      "num": 193410908116380001096594,
      "den": 147677004451519577409375
    },
    {
      "m": 20,
      "num": -554530589144288680852,
      "den": 679644333438946115625
    },
    {
      "m": 21,
      "num": 3572852879834386,
      "den": 9133163118174375
    },
    {
      "m": 22,
      "num": -2086605484,
      "den": 14984066475
    },
    {
      "m": 23,
      "num": 5494837,
      "den": 158561550
    },
    {
      "m": 24,
      "num": -121,
      "den": 22491
    },
    {
      "m": 25,
      "num": 1,
      "den": 2550
    }
  ],
  "26": [
    {
      "m": 0,
      "num": -3823579167791040226291498717491604923213358172899,
      "den": 31332038150515531644917099693462269369100143980798793187705097198486328125
    },
    {
      "m": 1,
      "num": 20473539369772654934579953657529810199166673240721765944,
      "den": 73550163630222526665581410391531358959915858268859248206059055328369140625
    },
    {
      "m": 2,
      "num": -3358301558206253995751714014733690243214947563048055935552501,
      "den": 2194891725175588032599192615368330554224857454654904933307130756378173828125
    },
    {
      "m": 3,
      "num": 381331824274746462395748810123907925854241034818231391287148368,
      "den": 556039237044482301591795462559977073736963888512575916437806458282470703125
    },
    {
      "m": 4,
      "num": -4294347566944533481710891320768411889277020541496029338041031212,
      "den": 49352595003948133277378295493489089384937623240761176015189922332763671875
    },
    {
      "m": 5,
      "num": 47478282489077236513137010843376701950751496068238205589907143696,
      "den": 9800926622405680991629767260164108232731443393288647175754520416259765625
    },
    {
      "m": 6,
      "num": -14253256364318967806591687846007719763007251492677494470855261405829,
      "den": 96702476007736052450747036966952534562950241480447985467444601440429687500
    },
    {
      "m": 7,
      "num": 680789706423331875486221179993894365888965273394095950955138322734,
      "den": 244198171736707203158452113552910440815530912829414104715769195556640625
    },
    {
      "m": 8,
      "num": -424216800272340556932254482880684113651537765135019922977398730767,
      "den": 11912105938375961129680590905020021503196629894117761205647277832031250
    },
    {
      "m": 9,
      "num": 71633647770389831672798140095437079698292034991046253145971714034,
      "den": 220329177506803491571535741551498142089200823605486410269866943359375
    },
    {
      "m": 10,
      "num": -48657845717140727941801708678381033190872966769362362529156691461877,
      "den": 22032917750680349157153574155149814208920082360548641026986694335937500
    },
    {
      "m": 11,
      "num": 224268191130464408711485826135868348950692900049689230556676216,
      "den": 19513007909276395448884614977017742891864677861512869110107421875
    },
    {
      "m": 12,
      "num": -1135339011171894775453874255276781549908622791148929782904198542,
      "den": 24243434069100976163765733759325074502013690676425079803466796875
    },
    {
      "m": 13,
      "num": 44063310427705443812875403647439348796523545062561515972297432,
      "den": 290276150716508362049523198005222621531871240915067474365234375
    },
    {
      "m": 14,
      "num": -3938042701293740531717878149452756030234009227687582344644203,
      "den": 9946024233477323554365429234594902359800488482635930175781250
    },
    {
      "m": 15,
      "num": 280307221025508581119072984979115379713531257505724,
      "den": 334675193308306734463479486606438985957850443359375
    },
    {
      "m": 16,
      "num": -962643710833070291594425109328133617381442453,
      "den": 666936875451728752915906889361656011142578125
    },
    {
      "m": 17,
      "num": 67078118516996935297373537674760085772828,
      "den": 33051807782527697755536365441276115234375
    },
    {
      "m": 18,
      "num": -238444673048252064154677980183054021,
      "den": 102584038370004571042269343455468750
    },
    {
      "m": 19,
      "num": 186157536049025044362743616344,
      "den": 86291365626134177069733046875
    },
    {
      "m": 20,
      "num": -3082333597112433025659567902,
      "den": 1917585902802981712660734375
    },
    {
      "m": 21,
      "num": 7925084238416253992,
      "den": 8367282153836038125
    },
    {
      "m": 22,
      "num": -308223890210291,
      "den": 714739970857500
    },
    {
      "m": 23,
      "num": 7745127554,
      "den": 52943701545
    },
    {
      "m": 24,
      "num": -18668063,
      "den": 536410350
    },
    {
      "m": 25,
      "num": 14,
      "den": 2703
    },
    {
      "m": 26,
      "num": -1,
      "den": 2756
    }
  ]
}

==> anc/derived_numerical_tables.txt <==
LEE 1/2 1.4567782836541 1.4569359035858 1.4570744499648 g26 0.14763250792544
LEE 1/3 1.9882314391577 1.9884780463724 1.988694465929 g26 0.2014968771909
LEE 1/4 2.356586678476 2.3569110485115 2.3571953806697 g26 0.23883382604571
LEE 1/5 2.6283832521398 2.6287764452615 2.6291206839619 g26 0.26638561963758
LEE 1/6 2.8390905742931 2.8395494395431 2.8399484271515 g26 0.28774693612218
LEE 1/8 3.1487657042441 3.1493901677196 3.1499225657137 g26 0.31915388273982
LEE 1/10 3.369312293192 3.3700105527363 3.3706879833231 g26 0.3415220961593
LEE 1/12 3.5377925532839 3.5380344691582 3.5385514386742 g26 0.35853022014577
LEE 1/16 3.7879996975274 3.7858065292513 3.7843488448834 g26 0.3834347042791
LEE 1/20 3.9710186506115 3.9681125509226 3.9647349302249 g26 0.4017116359585
LEE 1/32 4.2657620305695 4.2857312467625 4.2978580898869 g26 0.43546406879414
LEE 0 6.0896797603378 6.0999525517072 6.1095608658041 g26 0.61902793845818
STAT 1/4 [('2.07666804748736', '0.210410464603642')]
STAT 1/5 [('2.44161937614079', '0.247387765194651'), ('3.2735224468473', '0.33167716899433')]
STAT 1/8 [('3.06732511175649', '0.310785010939034')]
STAT 1/20 [('3.88020725464873', '0.393147191818595'), ('4.60708735228345', '0.466795543677003')]
STAT 1/25 [('3.9927581449323', '0.404550981242125'), ('6.13369988500448', '0.621473732455525')]
STAT 1/32 [('4.14973337773016', '0.420455897631736')]
STAT 1/40 [('4.31499325309957', '0.43720022381275')]
PRESSURE Q2..Q10 [(2, '1/180'), (3, '1/2835'), (4, '1/37800'), (5, '1/467775'), (6, '9887/57466158750'), (7, '34/2612098125'), (8, '1983041/2461850240850000'), (9, '477671/29080605970040625'), (10, '-2110377251/303892332386924531250')]


==> anc/field_modular.cpp <==
// Independent modular high-temperature uniform-field ring calculation.
// Enumerate binary necklaces (rotational equivalence classes) using FKM recursion.
// For each necklace, evaluate ring interaction via exact finite-field roots of unity;
// accumulate energy moments in magnetization sectors; convert to t=tanh h
// polynomials and take logarithm to produce P_{n,L}(t^2).
// Usage: field_modular PRIME GENERATOR MAX_L N OUTPUT_BINARY
#include <bits/stdc++.h>
using namespace std;
using u64=uint64_t; using u128=__uint128_t;
static const int MAXN=26, MAXL=29;
static u64 mod, prim;
inline u64 addm(u64 a,u64 b) { u64 r=a+b; return r>=mod?r-mod:r; }
inline u64 subm(u64 a,u64 b) {return a>=b?a-b:a+mod-b;}
inline u64 mulm(u64 a,u64 b){return (u64)((u128)a*b%mod);}
u64 powm(u64 x,u64 n){u64 r=1;while(n){if(n&1)r=mulm(r,x);x=mulm(x,x);n>>=1;}return r;}
struct Solver {
 int L,N; u64 mask, weights[15], offset; int a[32];
 u64 H[MAXN+1][MAXL+1],Z[MAXN+1][MAXN+1],W[MAXN+1][MAXN+1];
 long long visited=0;
 Solver(int l,int n):L(l),N(n),mask((1ULL<<l)-1),offset(0) {
  memset(H,0,sizeof(H));memset(Z,0,sizeof(Z));memset(W,0,sizeof(W));
  u64 w=powm(prim,(mod-1)/L);
  for (int r=1;r<=L/2;r++) {
   u64 wr=powm(w,r), t=subm(wr,1); u64 den=mulm(mulm((u64)L*L%mod,t),t);
   u64 Ar=subm(0,mulm(4,mulm(wr,powm(den,mod-2))));
   weights[r]=((L%2==0)&&(r==L/2))?mulm(Ar,(mod+1)/2):Ar;
   offset=addm(offset,mulm((u64)L,weights[r]));
  }
 }
 inline uint64_t rotl_l(uint64_t b,int r){return ((b<<r)|(b>>(L-r)))&mask;}
 void visit(int p) {
  u64 bits=0;
  for(int i=1;i<=L;i++)bits|=(u64)a[i]<<(i-1);
  int plus=__builtin_popcountll(bits);
  u64 E=offset;
  for(int r=1;r<=L/2;r++) {
   int d=__builtin_popcountll(bits^rotl_l(bits,r));
   E=subm(E,mulm(2ULL*d,weights[r]));
  }
  u64 power=(u64)p;
  for(int n=0;n<=N;n++){
   H[n][plus]=addm(H[n][plus],power);
   power=mulm(power,E);
  }
  ++visited;
 }
 void gen(int t,int p){
  if(t>L){if(L%p==0)visit(p);return;}
  a[t]=a[t-p];gen(t+1,p);
  if(a[t-p]==0){a[t]=1;gen(t+1,t);}
 }
 void finish(uint64_t out[MAXN+1][MAXN+1]) {
  gen(1,1);
  // Convert magnetization sectors to t^2 with exact finite-field arithmetic.
  u64 bin[MAXL+1][MAXL+1]={};
  for(int n=0;n<=L;n++){bin[n][0]=bin[n][n]=1;for(int k=1;k<n;k++)bin[n][k]=addm(bin[n-1][k],bin[n-1][k-1]);}
  u64 factor[MAXL+1][MAXN+1]={};
  for(int s=0;s<=L;s++)for(int m=0;2*m<=L && m<=N;m++){
   u64 val=0;
   for(int j=0;j<=2*m;j++){
    if(j>L-s || 2*m-j>s)continue;
    u64 term=mulm(bin[L-s][j],bin[s][2*m-j]);
    val=(j%2)?subm(val,term):addm(val,term);
   }
   factor[s][m]=val;
  }
  u64 invfacts[MAXN+1]; invfacts[0]=1;
  for(int n=1;n<=N;n++)invfacts[n]=mulm(invfacts[n-1],powm(n,mod-2));
  u64 invtwoL=powm(powm(2,L),mod-2), invL=powm(L,mod-2);
  for(int n=0;n<=N;n++)for(int m=0;2*m<=L && m<=N;m++){
   u64 val=0;
   for(int s=0;s<=L;s++)val=addm(val,mulm(H[n][s],factor[s][m]));
   Z[n][m]=mulm(val,mulm(invtwoL,invfacts[n]));
  }
  if(Z[0][0]!=1){cerr<<"Normalization failure L="<<L<<" got "<<Z[0][0]<<"\n";exit(4);}
  for(int m=1;m<=N;m++)if(Z[0][m]){cerr<<"Z0 nonconstant L="<<L<<"\n";exit(5);}
  u64 invn[MAXN+1]={};for(int n=1;n<=N;n++)invn[n]=powm(n,mod-2);
  for(int n=1;n<=N;n++){
   for(int m=0;m<=n;m++){
    u64 val=Z[n][m];
    for(int k=1;k<n;k++){
     u64 cc=0;
     for(int j=0;j<=m;j++) cc=addm(cc,mulm(W[k][j],Z[n-k][m-j]));
     val=subm(val,mulm(mulm(k,invn[n]),cc));
    }
    W[n][m]=val;
    out[n][m]=mulm(val,invL);
   }
  }
  for(int n=2;n<=N;n++){
   u64 s=0;for(int m=0;m<=n;m++)s=addm(s,out[n][m]);
   if(s!=0){cerr<<"Saturation failure L="<<L<<" n="<<n<<" got "<<s<<"\n";exit(6);}
  }
 }
};
int main(int argc,char**argv){
 if(argc!=6){cerr<<"usage: PRIME GENERATOR LMAX N OUTPUT\n";return 1;}
 mod=stoull(argv[1]);prim=stoull(argv[2]);int lmax=stoi(argv[3]), nmax=stoi(argv[4]);
 string outname=argv[5];
 if(lmax>MAXL||nmax>MAXN){cerr<<"max exceeded\n";return 1;}
 ofstream f(outname,ios::binary); f.write((char*)&mod,sizeof(mod));
 u64 values[MAXN+1][MAXN+1]={};
 for(int L=2;L<=lmax;L++){
  memset(values,0,sizeof(values));
  auto start=chrono::steady_clock::now();
  Solver s(L,nmax);s.finish(values);
  f.write((char*)values,sizeof(values));
  cerr<<"prime="<<mod<<" L="<<L<<" necklaces="<<s.visited<<" elapsed="<<chrono::duration_cast<chrono::milliseconds>(chrono::steady_clock::now()-start).count()/1000.0<<"s\n";
 }
}


==> anc/independent_spin_test.py <==
#!/usr/bin/env python3
"""INDEPENDENT finite-ring verification with no necklace enumeration.
Every spin configuration is enumerated separately, its energy is evaluated using
an inverse discrete Fourier transform of the Bernoulli spectrum (not cosecant),
the partition function is evaluated at 27 distinct field values (not source
magnetization polynomial convolution), and finite-field interpolation in y=t^2
recovers the ring coefficients.
"""
from pathlib import Path
from reconstruct import *
from itertools import product

def powerpoly_interpolate(ys,p):
 n=len(ys)-1; nodes=[i*i%p for i in range(n+1)]
 dd=ys[:]
 for j in range(1,n+1):
  for i in range(n,j-1,-1):dd[i]=(dd[i]-dd[i-1])*pow((nodes[i]-nodes[i-j])%p,-1,p)%p
 out=[0]*(n+1);basis=[1]
 for j,a in enumerate(dd):
  for k,v in enumerate(basis):out[k]=(out[k]+a*v)%p
  new=[0]*(len(basis)+1)
  for k,v in enumerate(basis):new[k]=(new[k]-nodes[j]*v)%p;new[k+1]=(new[k+1]+v)%p
  basis=new
 return out

def test_one(L,p,g,vals,N=26):
 root=pow(g,(p-1)//L,p)
 invL=pow(L,-1,p)
 # Inverse Fourier transform of the *independently known Bernoulli spectrum*.
 symbol=[((L*L-1)*pow(3,-1,p)-2*k*(L-k))*pow(L*L,-1,p)%p for k in range(L)]
 kernel=[sum(symbol[k]*pow(root,(-k*r)%L,p) for k in range(L))%p*invL%p for r in range(L)]
 assert kernel[0]==0,('inverse Fourier diag',L)
 H=[[0]*(L+1) for _ in range(N+1)]
 for mask in range(1<<L):
  sig=[1 if mask>>j&1 else -1 for j in range(L)]
  s=mask.bit_count()
  E=sum(kernel[j-i]*sig[i]*sig[j] for i in range(L) for j in range(i+1,L))%p
  t=1
  for n in range(N+1):H[n][s]=(H[n][s]+t)%p;t=t*E%p
 invf=[1]*(N+1)
 for n in range(1,N+1):invf[n]=invf[n-1]*pow(n,-1,p)%p
 z=[[0]*(N+1) for _ in range(N+1)]
 inv2L=pow(2**L,-1,p)
 for t in range(N+1):
  weights=[pow(1+t,s,p)*pow(1-t,L-s,p)%p for s in range(L+1)]
  for n in range(N+1):z[n][t]=sum(H[n][s]*weights[s] for s in range(L+1))%p*inv2L%p*invf[n]%p
 w=[[0]*(N+1) for _ in range(N+1)]
 for t in range(N+1):
  assert z[0][t]==1,(L,t,z[0][t])
  for n in range(1,N+1):
   w[n][t]=(z[n][t]-sum(k*w[k][t]*z[n-k][t] for k in range(1,n))*pow(n,-1,p))%p
 for n in range(1,N+1):
  coefficients=powerpoly_interpolate([w[n][t]*invL%p for t in range(n+1)],p)
  for m in range(n+1):
   assert vals(L,n,m)==coefficients[m],('EXHAUSTIVE DISCREPANCY',L,n,m,vals(L,n,m),coefficients[m])
 print('Exhaustive all-spin check L=',L,'states=',2**L,'all n=1..',N,'total',N*(N+3)//2,'field entries PASS',flush=True)

if __name__=='__main__':
 p,ring=read_mod_data(D/'modular_18.bin')
 for L in (3,5,7,9,11,12):test_one(L,p,PR[18]['g'],ring)


==> anc/primes.json <==
[
  {
    "p": 2305835932605004801,
    "g": 53,
    "k": 990016
  },
  {
    "p": 2305824287157190801,
    "g": 43,
    "k": 990011
  },
  {
    "p": 2305784692634623201,
    "g": 31,
    "k": 989994
  },
  {
    "p": 2305773047186809201,
    "g": 37,
    "k": 989989
  },
  {
    "p": 2305761401738995201,
    "g": 73,
    "k": 989984
  },
  {
    "p": 2305735781753804401,
    "g": 47,
    "k": 989973
  },
  {
    "p": 2305733452664241601,
    "g": 82,
    "k": 989972
  },
  {
    "p": 2305726465395553201,
    "g": 97,
    "k": 989969
  },
  {
    "p": 2305682212693860001,
    "g": 83,
    "k": 989950
  },
  {
    "p": 2305672896335608801,
    "g": 31,
    "k": 989946
  },
  {
    "p": 2305668238156483201,
    "g": 37,
    "k": 989944
  },
  {
    "p": 2305654263619106401,
    "g": 43,
    "k": 989938
  },
  {
    "p": 2305616998186101601,
    "g": 31,
    "k": 989922
  },
  {
    "p": 2305614669096538801,
    "g": 31,
    "k": 989921
  },
  {
    "p": 2305612340006976001,
    "g": 31,
    "k": 989920
  },
  {
    "p": 2305605352738287601,
    "g": 53,
    "k": 989917
  },
  {
    "p": 2305596036380036401,
    "g": 61,
    "k": 989913
  },
  {
    "p": 2305544796409654801,
    "g": 31,
    "k": 989891
  },
  {
    "p": 2305542467320092001,
    "g": 41,
    "k": 989890
  },
  {
    "p": 2305540138230529201,
    "g": 41,
    "k": 989889
  },
  {
    "p": 2305523834603589601,
    "g": 43,
    "k": 989882
  },
  {
    "p": 2305502872797524401,
    "g": 61,
    "k": 989873
  }
]

==> anc/reconstruct.py <==
#!/usr/bin/env python3
"""Reconstruct full thermodynamic uniform-field triangle from independent modular rings.

1. For each prime, perform exact n+1 ring interpolation in u=1/L^2.
2. Combine independent primes by CRT, rationally reconstruct each entry.
3. Compare against independent susceptibility archive, analytic diagonals, and
   finite-size holdouts. The accompanying manuscript proves sharp u-polynomiality at all orders.
"""
from pathlib import Path
import json,struct,csv,sys,math,hashlib
from fractions import Fraction
from functools import lru_cache
D=Path(__file__).parent
PR=json.loads((D/'primes.json').read_text())
MAXN=26
SIZE=27*27*8

def read_mod_data(path):
 raw=path.read_bytes()
 expected=8+27*SIZE
 if len(raw) not in (expected,expected+SIZE): raise ValueError(f'Length {len(raw)} expected {expected} or {expected+SIZE}: {path}')
 p,=struct.unpack_from('<Q',raw,0)
 def val(L,n,m):
  return struct.unpack_from('<Q',raw,8+(L-2)*SIZE+((n*27+m)*8))[0]
 return p,val

def interpolate(n,m,p,finite):
 z=0
 for L in range(2,n+3):
  w=1
  for J in range(2,n+3):
   if J!=L:w=w*(L*L)*pow((L*L-J*J)%p,-1,p)%p
  z=(z+w*finite(L,n,m))%p
 return z

def residuals(i):
 p,val=read_mod_data(D/f'modular_{i:02d}.bin')
 assert p==PR[i]['p']
 return p,[interpolate(n,m,p,val) for n in range(1,MAXN+1) for m in range(n+1)]

def rational_reconstruction(a,m):
 if a==0:return Fraction(0)
 bound=math.isqrt(m//2)
 r0,r1=m,a; t0,t1=0,1
 while abs(r1)>bound:
  q=r0//r1
  r0,r1=r1,r0-q*r1
  t0,t1=t1,t0-q*t1
 if t1==0:return None
 if t1<0:r1,t1=-r1,-t1
 if 0<t1<=bound and abs(r1)<=bound and math.gcd(r1,t1)==1 and (a*t1-r1)%m==0:
  return Fraction(r1,t1)
 return None

def mod_fraction(q,p):return (q.numerator%p)*pow(q.denominator%p,-1,p)%p

def reconstruction(indices):
 M=1;data=[0]*377
 for i in indices:
  p,r=residuals(i)
  factor=pow(M%p,-1,p)
  for j,a in enumerate(r):
   data[j]+=M*((a-data[j])%p*factor%p)
  M*=p
 rats=[rational_reconstruction(a,M) for a in data]
 return rats,M

def main():
 import argparse
 ap=argparse.ArgumentParser();ap.add_argument('--production-primes',type=int,default=18)
 args=ap.parse_args();count=args.production_primes
 # Test progressive reconstruction: no result is accepted unless it passes a holdout prime.
 for k in range(4,count+1):
  if k not in (6,8,10,12,14,16,count):continue
  rats,M=reconstruction(range(k))
  print('prime count',k,'CRT bits',M.bit_length(),'rational-reconstructed',sum(r is not None for r in rats),'of',len(rats),flush=True)
 rats,M=reconstruction(range(count))
 if any(r is None for r in rats):
  print('INCOMPLETE: extra primes are needed:',[(j+1) for j,r in enumerate(rats) if r is None][:20]);sys.exit(2)
 # Independently computed modular output for primes not used in rational reconstruction.
 for i in range(count,len(PR)):
  f=D/f'modular_{i:02d}.bin'
  if not f.exists():continue
  p,rs=residuals(i)
  for j,(q,r) in enumerate(zip(rats,rs)):
   if mod_fraction(q,p)!=r: raise AssertionError(('holdout-prime',i,j,q,r))
  print('unused prime',i,p,'passed all 377',flush=True)
 # Internal model-derived exact identities.
 data={};j=0
 for n in range(1,MAXN+1):
  data[n]=rats[j:j+n+1];j+=n+1
  assert data[n][n]==Fraction((-1)**(n+1),2*n*(2*n+1))
  if n>=2:
   assert sum(data[n])==0
   assert data[n][n-1]==Fraction((-1)**n*(5*n-4),9*(2*n-1)*(2*n+1))
  if n>=3:assert data[n][n-2]==Fraction((-1)**(n+1)*(1250*n**3-5132*n**2+6534*n-2589),4050*(2*n-3)*(2*n-1)*(2*n+1))
  for m in range(1,n+1):assert (data[n][m]>0)==(m%2==1),(n,m,data[n][m])
 with open((D/'susceptibility_and_log_chi_1_to_33.csv' if (D/'susceptibility_and_log_chi_1_to_33.csv').exists() else D.parent/'recovered_from_continuity_note'/'susceptibility_and_log_chi_1_to_33.csv')) as f:
  rows=list(csv.DictReader(f))
 for n in range(1,MAXN+1):
  a=Fraction(int(rows[n-1]['A_numerator']),int(rows[n-1]['A_denominator']))
  assert 2*data[n][1]==a,(n,'susceptibility mismatch')
 print('ALL ORDERS 1--26: sign, saturation, d0,d1,d2, independent A_n checks PASS',flush=True)
 out=D/'complete_field_triangle_n26.csv'
 with open(out,'w',newline='') as f:
  w=csv.writer(f);w.writerow(['order_n','field_power_m','numerator','denominator','coefficient','source'])
  for n in range(1,MAXN+1):
   for m,q in enumerate(data[n]):w.writerow([n,m,q.numerator,q.denominator,str(q),'independently regenerated by binary-necklace finite-ring modular spin moments / CRT'])
 js=D/'complete_field_triangle_n26.json'
 js.write_text(json.dumps({str(n): [{'m':m,'num':q.numerator,'den':q.denominator} for m,q in enumerate(row)] for n,row in data.items()},indent=2))
 manifest={'sha256_csv':hashlib.sha256(out.read_bytes()).hexdigest(), 'sha256_json':hashlib.sha256(js.read_bytes()).hexdigest(),
  'production_primes':count,'prime_values':[x['p'] for x in PR[:count]], 'rational_entries':sum(len(x) for x in data.values()),'largest_numer_digits':max(len(str(abs(q.numerator))) for q in rats),'largest_denom_digits':max(len(str(q.denominator)) for q in rats)}
 (D/'reconstruction_manifest.json').write_text(json.dumps(manifest,indent=2))
 print('SUCCESS:',out,'length',len(rats),'max digits',manifest['largest_numer_digits'],manifest['largest_denom_digits'])
if __name__=='__main__':main()


==> anc/reconstruction_manifest.json <==
{
  "sha256_csv": "0674cc91b900b7c20b327bbce1ada024437cf619f22e11a4efa1efe273b5f1e7",
  "sha256_json": "d801c0d65aa35048a0ccc20ca4eb9f3193e2c91e0444f90ee81d1b6a8feb6ea5",
  "production_primes": 18,
  "prime_values": [
    2305835932605004801,
    2305824287157190801,
    2305784692634623201,
    2305773047186809201,
    2305761401738995201,
    2305735781753804401,
    2305733452664241601,
    2305726465395553201,
    2305682212693860001,
    2305672896335608801,
    2305668238156483201,
    2305654263619106401,
    2305616998186101601,
    2305614669096538801,
    2305612340006976001,
    2305605352738287601,
    2305596036380036401,
    2305544796409654801
  ],
  "rational_entries": 377,
  "largest_numer_digits": 68,
  "largest_denom_digits": 76
}

==> anc/run_all_verifications.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
# Data shipped with the archive: 18 reconstruction and 4 untouched-prime files.
python reconstruct.py --production-primes 18
python check_holdouts.py
python additional_finite_ring_checks.py
python independent_spin_test.py
python verify_defect_laws.py
python check_modular.py modular_00.bin
python validate_physics_tables.py > derived_numerical_tables.txt
printf '\nALL SUBMISSION DATA CHECKS PASSED\n'


==> anc/run_batch.py <==
#!/usr/bin/env python3
import os,json,subprocess,concurrent.futures,time
from pathlib import Path
D=Path(__file__).parent
P=json.loads((D/'primes.json').read_text())
start=time.time()
def run(i):
 x=P[i]
 path=D/f'modular_{i:02d}.bin'
 if path.exists() and path.stat().st_size==8+27*27*8*27:return i, 'cached'
 log=D/f'modular_{i:02d}.log'
 with open(log,'w') as f:
  proc=subprocess.run([str(D/'field_modular'),str(x['p']),str(x['g']),'28','26',str(path)],stderr=f,stdout=subprocess.DEVNULL)
 if proc.returncode: raise RuntimeError(f'Failed {i}, see {log}')
 return i, f'OK, {time.time()-start:.1f}s'
with concurrent.futures.ThreadPoolExecutor(max_workers=4) as ex:
 for i,result in ex.map(run,list(range(18))): print(i,result,flush=True)
print('All elapsed',round(time.time()-start,1),'s')


==> anc/run_holdout.py <==
import subprocess, concurrent.futures,json
from pathlib import Path
D=Path(__file__).parent
pr=json.loads((D/'primes.json').read_text())
def one(i):
 x=pr[i];log=D/f'modular_{i:02d}.log';f=D/f'modular_{i:02d}.bin'
 with open(log,'w') as g:r=subprocess.run([str(D/'field_modular'),str(x['p']),str(x['g']),'29','26',str(f)],stderr=g)
 if r.returncode:raise RuntimeError(f'Process {i} exited {r.returncode}')
 return i,str(log)
with concurrent.futures.ThreadPoolExecutor(max_workers=4) as pool:
 for x in pool.map(one,range(18,22)): print('Heldout',x,flush=True)


==> anc/run_six_cycle_check.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
g++ -std=c++17 -O3 -Wall -Wextra six_cycle_exact_check.cpp -o /tmp/ising_six_cycle_exact_check_$$
trap 'rm -f /tmp/ising_six_cycle_exact_check_$$' EXIT
/tmp/ising_six_cycle_exact_check_$$ | python3 six_cycle_exact_check.py


==> anc/six_cycle_exact_check.cpp <==
// Exact integer sums for the periodized inverse-square six-cycle graph.
// Compile: g++ -std=c++17 -O3 six_cycle_exact.cpp -o six_cycle_exact
#include <bits/stdc++.h>
using namespace std;
using i128=__int128_t;
string show(i128 a){if(!a)return "0";bool neg=a<0; if(neg)a=-a;string s;while(a){s.push_back('0'+a%10);a/=10;}if(neg)s.push_back('-');reverse(s.begin(),s.end());return s;}
struct Pattern{int v,r,mu; array<array<int,5>,6> B{};};
vector<Pattern> patterns;
int factorial(int x){int a=1;for(int i=2;i<=x;i++)a*=i;return a;}
void make_pattern(array<int,6> c){
 for(int i=0;i<6;i++)if(c[i]==c[(i+1)%6])return;
 int v=*max_element(c.begin(),c.end())+1,mu=1;for(int b=0;b<v;b++){int n=count(c.begin(),c.end(),b);mu*=((n%2)?1:-1)*factorial(n-1);}
 vector<int> tree,chords;vector<int> par(v);iota(par.begin(),par.end(),0);
 auto root=[&](int a){while(par[a]!=a)a=par[a];return a;};
 for(int e=0;e<6;e++){int a=root(c[e]),b=root(c[(e+1)%6]);if(a!=b){par[a]=b;tree.push_back(e);}else chords.push_back(e);}
 int r=chords.size();assert(r==7-v && r<=5);Pattern p;p.v=v;p.r=r;p.mu=mu;
 for(int j=0;j<r;j++){
   int e=chords[j];p.B[e][j]=1;
   int start=c[(e+1)%6],goal=c[e];
   vector<int> seen(v,-1),prev_edge(v,-1);queue<int> q;seen[start]=start;q.push(start);
   while(!q.empty()&&seen[goal]<0){int a=q.front();q.pop();for(int f:tree){int u=c[f],w=c[(f+1)%6];int b=-1;if(u==a)b=w;else if(w==a)b=u;if(b>=0&&seen[b]<0){seen[b]=a;prev_edge[b]=f;q.push(b);}}}
   assert(seen[goal]>=0);
   int cur=goal;while(cur!=start){int f=prev_edge[cur],before=seen[cur];p.B[f][j]=(c[f]==before&&c[(f+1)%6]==cur)?1:-1;cur=before;}
 }
 patterns.push_back(p);
}
void generate(array<int,6>& a,int n,int maxv){if(n==6){make_pattern(a);return;}for(int c=0;c<=maxv+1;c++){a[n]=c;generate(a,n+1,max(maxv,c));}}
i128 power(int a,int b){i128 x=1;while(b--)x*=a;return x;}
i128 numerator(const Pattern& p,int L){
  int w[32];for(int k=0;k<L;k++)w[k]=L*L-1-6*k*(L-k);
  i128 sum=0; int k[5]={};bool go=true;
  while(go){long long val=1;
    for(int e=0;e<6;e++){int ell=0;for(int j=0;j<p.r;j++)ell+=p.B[e][j]*k[j];ell%=L;if(ell<0)ell+=L;val*=w[ell];}
    sum+=(i128)val;
    int j=0;while(j<p.r){k[j]++;if(k[j]<L)break;k[j]=0;j++;}if(j==p.r)go=false;
  }
  return sum;
}
int main(){array<int,6> a{};a[0]=0;generate(a,1,0);cerr<<"proper set partitions: "<<patterns.size()<<"\n";assert(patterns.size()==41);
 for(int L=2;L<=22;L++){
  i128 N=0;for(const auto&p:patterns)N+=(i128)p.mu*power(L,5-p.r)*numerator(p,L);
  cout<<L<<" "<<show(N)<<" "<<show((i128)12*729*power(L,17))<<"\n";
 }
}


==> anc/six_cycle_exact_check.py <==
#!/usr/bin/env python3
"""Certified rational-interpolation check of the periodized six-cycle.
Compile six_cycle_exact_check.cpp with g++ -std=c++17 -O3,
run the executable and pipe its output to this script, or pass the output filename.
Input columns: L numerator denominator, all computed by integer Fourier sums.
No numerical fitting, floating-point arithmetic, or sharp-degree assumption.
"""
from fractions import Fraction
from math import prod
import sys

lines = open(sys.argv[1]).readlines() if len(sys.argv) > 1 else sys.stdin.readlines()
values = {int(L): Fraction(int(n), int(d)) for L, n, d in (line.split() for line in lines if line.strip())}
assert set(range(2, 23)) <= values.keys(), 'Need ring lengths L=2,...,22'
N = 18
nodes = list(range(2, N + 3))  # L=2,...,20, exactly 3*6+1 rings
weights = {a: Fraction(a**N, prod(a-b for b in nodes if b != a)) for a in nodes}
bulk = sum(values[a] * weights[a] for a in nodes)
expected = Fraction(74, 127702575)
assert bulk == expected, f'Incorrect bulk rational value: {bulk} != {expected}'

def at_ring(L):
    x = Fraction(1, L)
    total = Fraction(0)
    for a in nodes:
        xa = Fraction(1, a)
        total += values[a] * prod((x-Fraction(1,b))/(xa-Fraction(1,b)) for b in nodes if b != a)
    return total

for L in (21, 22):
    assert at_ring(L) == values[L], f'Ring {L} is inconsistent'
print(f'Exact bulk normalized six-cycle: {bulk}')
print('Additional exact rings L=21 and L=22: PASS')
print('Since zeta(12)/pi^12=691/638512875, C6=370*zeta(12)/691: PASS')


==> anc/susceptibility_and_log_chi_1_to_33.csv <==
order,A_numerator,A_denominator,b_numerator,b_denominator,source
1,1,3,1,3,benchmark longtable
2,4,45,1,30,benchmark longtable
3,61,2835,4,945,benchmark longtable
4,208,42525,19,34020,benchmark longtable
5,166,155925,4,51975,benchmark longtable
6,6445576,28733079375,34549,3192564375,benchmark longtable
7,794483,17239847625,12104,7836294375,benchmark longtable
8,1427126056,153865640053125,54885667,246185024085000,benchmark longtable
9,92187940738,50230137584615625,5976633644,184177171143590625,benchmark longtable
10,163180284104456,455838498580386796875,2167361239741,455838498580386796875,benchmark longtable
11,2169196075757626,31452856402046688984375,22029223274008,31452856402046688984375,benchmark longtable
12,980169921276399488,74568100875273321331640625,1737437978633807,16766791912783350358593750,benchmark longtable
13,703201365107966276,283358783326038621060234375,9343173901826504,607197392841511330843359375,benchmark longtable
14,2233418848461825166096,4807181759126245206286876171875,18363201877311639046,8011969598543742010478126953125,benchmark longtable
15,104008742292202151682210899,1204848000198606467277711209337890625,412411969125964112892784,1204848000198606467277711209337890625,benchmark longtable
16,5647503081909603721284854296,354503353904589979795172721209033203125,1259334402361177175668953233,24578899204051571932465308670492968750000,benchmark longtable
17,5770769290888194562877310482,1975090114611287030287390875307470703125,106244554804782646341232196,13825630802279009212011736127152294921875,benchmark longtable
18,29232461785988988156405681144985528,54860863433137233898769229598027299626220703125,7037924428881866525103585684427,6095651492570803766529914399780811069580078125,benchmark longtable
19,588696618350002504147514515154960566,6089555841078232962763384485381030258510498046875,1058001515872088695270143063777688,6089555841078232962763384485381030258510498046875,benchmark longtable
20,68313973906305750728837068032686077686304,3913605300164953369343958124142253621388234332275390625,210174704622246670180406280535217191,8027908308030673578141452562343084351565608886718750,benchmark longtable
21,12256539104158950257467383961027786757576324,3905984068790947933835235679374187127493951981207275390625,293142964881037771491530068701556345778744,74213697307028010742869477908109555422385087642938232421875,benchmark longtable
22,958891116900011502426059688614244424532691536,1706915038061644247085997991886519774714857015787579345703125,15275792183167634593572724729364513851971422,25603725570924663706289969878297796620722855236813690185546875,benchmark longtable
23,306045390069363956900720634939955786682140561678,3054721412346473339111980252403067889133934497869079498291015625,132678295210217287937240654877643696320194672,1470791791129783459572434936342217872545968461936964202880859375,order23-33 verbatim
24,226408270582749304536237395509530565846436025569449744,12716734981005884541836374215208166351903119234135526962557037353515625,267093395281420065348578969402541781875576984469229,19564207663085976218209806484935640541389414206362349173164672851562500,order23-33 verbatim
25,140774515363398302301021752872069751444147421730520924,44643856848212147859638335010837179746042865396433232953657684326171875,619847495657662246845974830968128018218808498363176,299751610266567278486143106501335349723430667661765992688844451904296875,order23-33 verbatim
26,40947078739545309869159907315059620398333346481443531888,73550163630222526665581410391531358959915858268859248206059055328369140625,688017418153213185736715542689868345171750792927484414,2194891725175588032599192615368330554224857454654904933307130756378173828125,order23-33 verbatim
27,2159872203697783004937208853939638735138181634683739451077364,22039454464766802411970574359262895056543789327065399392791987738491058349609375,92574035915353994511923517732783756187374772232005447172944,1946818477721067546390734068401555729994701390557443613029958916900043487548828125,order23-33 verbatim
28,891945785457162624072464355264965883595805960862581280121783424,51848941090326390776324652229878167911083373768927835000083599725603199005126953125,591570671310393664480364264172204394947359451379672985204083,81954777852451391872255095460130007343325332731531094032390206017888927459716796875,order23-33 verbatim
29,9480399768160671652708857607999321836292746720430596225283074186664,3147801062534805510421445961528133452049782704885377790690075422941095814800262451171875,3451269040225599714191511660750798058747638851159677532739068368,3147801062534805510421445961528133452049782704885377790690075422941095814800262451171875,order23-33 verbatim
30,20448593410020830442067083124950182320523005065622299923466015214043553806048,38878849064433272756712227270848249129650373152066549426671257312076719531774370434284210205078125,6478526013323930897553049016411691907398635344606364602620545705946979468,38878849064433272756712227270848249129650373152066549426671257312076719531774370434284210205078125,order23-33 verbatim
31,3562536976610022965186402105782691951824650578069551901536554575208875768647,38878849064433272756712227270848249129650373152066549426671257312076719531774370434284210205078125,487618234964453889337435147616522915235839507791698838727545406637728,19243779441230790013221693089019097077866873363504314185780196656695290974314982891082763671875,order23-33 verbatim
32,14685701778285267635298121155020979326649099133215804034386802125650432454212264,922011905563035063425430469728166228109658599301258219653508867155899403696029194849050045013427734375,37914217993313235284059118534347871653172179100002162103737063647932954328583,9834793659339040676537925010433773099836358392546754342970761249662926972757644745056533813476562500000,order23-33 verbatim
33,9891755078988836611361590412068326390081343353659663384908733810483185057717795106,3580467273111045322501242651704782476942799431838562069544864054003847272360864092941213020801544189453125,861075011930805422479158089098464625057657321879001924297770092664412742435116,1467404620127477591189033873649501015140491570425640192436419694263871832934780365959513533115386962890625,order23-33 verbatim


==> anc/validate_physics_tables.py <==
from pathlib import Path
import csv,mpmath as mp
from fractions import Fraction
D=Path(__file__).parent
P={n:[Fraction(0) for _ in range(n+1)] for n in range(1,27)}
for row in csv.DictReader(open(D/'complete_field_triangle_n26.csv')):
 n,m=int(row['order_n']),int(row['field_power_m']);P[n][m]=Fraction(int(row['numerator']),int(row['denominator']))
mp.mp.dps=75
R=lambda x:mp.mpf(x.numerator)/x.denominator

def deriv(n,y,order=1):
 return mp.fsum([R(c)*mp.factorial(m)/mp.factorial(m-order)*y**(m-order) for m,c in enumerate(P[n]) if m>=order])
for q0 in ['1/2','1/3','1/4','1/5','1/6','1/8','1/10','1/12','1/16','1/20','1/32','0']:
 q=mp.mpf(q0.split('/')[0])/int(q0.split('/')[1]) if '/' in q0 else mp.mpf(q0)
 C={n:2*(1+q*q)*deriv(n,-q*q,1) for n in range(1,27)}
 r={n:C[n-1]/C[n] for n in range(2,27)}
 rho={n:n*r[n]-(n-1)*r[n-1] for n in range(3,27)}
 print('LEE',q0,*[mp.nstr(rho[n],14) for n in (24,25,26)],'g26',mp.nstr(rho[26]/mp.pi**2,14))
for t0 in ['1/4','1/5','1/8','1/20','1/25','1/32','1/40']:
 t=mp.mpf(t0.split('/')[0])/int(t0.split('/')[1]);y=t*t
 coefficients=[n*((1-3*y)*deriv(n,y,1)+2*y*(1-y)*deriv(n,y,2)) for n in range(1,27)]
 def stat(x):
  acc=mp.mpf(0)
  for a in reversed(coefficients):acc=acc*x+a
  return acc
 xs= [mp.mpf(i)/50 for i in range(1,401)]
 roots=[];prev=mp.mpf('0');pv=stat(prev)
 for x in xs:
  v=stat(x)
  if v*pv<0:
   try:r=mp.findroot(stat,(prev,x));roots.append(r)
   except:pass
  prev=x;pv=v
 print('STAT',t0,[(mp.nstr(r,15),mp.nstr(r/mp.pi**2,15)) for r in roots[:3]],flush=True)
print('PRESSURE Q2..Q10',[(n,str(P[n][0])) for n in range(2,11)])


==> anc/verify_defect_laws.py <==
from pathlib import Path
import csv
from fractions import Fraction
from math import prod,comb
D=Path(__file__).parent
p={}
for row in csv.DictReader(open(D/'complete_field_triangle_n26.csv')):
 n,m=int(row['order_n']),int(row['field_power_m']);p[n,m]=Fraction(int(row['numerator']),int(row['denominator']))
for k in range(1,9):
 a=k+1;deg=2*k-1
 def R(n):return (-1)**(n+k+1)*p[n,n-k]*prod(2*n+1-2*j for j in range(k+1))
 # forward difference of order degree+1 should be zero at all positions.
 for n in range(a,26-deg):
  diff=sum((-1)**(deg+1-j)*comb(deg+1,j)*R(n+j) for j in range(deg+2))
  assert diff==0,('conjecture failure',k,n,diff)
 print('Fixed-defect k',k,'degree',deg,'exact rational pattern passed n=',a,'to 26; heldout',26-(a+deg),flush=True)
# Check P7 row, d3 law.
n=7
vals=['34/2612098125','794483/34479695250','-580043/736745625','1005891473/172398476250','-11201182/638512875','73477/2895750','-31/1755','1/210']
assert [p[n,m] for m in range(8)]==list(map(Fraction,vals))
for n in range(4,27):
 from fractions import Fraction as Q
 calc=Q((-1)**n*(306250*n**5-3037020*n**4+11519302*n**3-20748795*n**2+17597743*n-5576820),2679075*(2*n-5)*(2*n-3)*(2*n-1)*(2*n+1))
 assert calc==p[n,n-3],('d3 mismatch',n)
print('P7 and d3 all orders 4..26 match exact rationals')

